Measurement of $Z\rightarrow\tau^+\tau^-$ production in proton-proton collisions at $\sqrt{s} = 8$ TeV

A measurement of $Z\rightarrow\tau^+\tau^-$ production cross-section is presented using data, corresponding to an integrated luminosity of 2 fb$^{-1}$, from $pp$ collisions at $\sqrt{s}=8$ TeV collected by the LHCb experiment. The $\tau^+\tau^-$ candidates are reconstructed in final states with the first tau lepton decaying leptonically, and the second decaying either leptonically or to one or three charged hadrons. The production cross-section is measured for $Z$ bosons with invariant mass between 60 and 120 GeV/$c^2$, which decay to tau leptons with transverse momenta greater than 20 GeV/$c$ and pseudorapidities between 2.0 and 4.5. The cross-section is determined to be $\sigma_{pp\rightarrow{}Z\rightarrow{}\tau^+\tau^-} = 95.8 \pm 2.1 \pm 4.6 \pm 0.2 \pm 1.1 \mathrm{pb}$, where the first uncertainty is statistical, the second is systematic, the third is due to the LHC beam energy uncertainty, and the fourth to the integrated luminosity uncertainty. This result is compatible with NNLO Standard model predictions. The ratio of the cross-sections for $Z\rightarrow\tau^+\tau^-$ to $Z\rightarrow\mu^+\mu^-$ ($Z\rightarrow{}e^+e^-$), determined to be $1.01 \pm 0.05$ ($1.02 \pm 0.06$), is consistent with the lepton-universality hypothesis in $Z$ decays.

==> figs/C/fig1.C <==
void jhep_mcorr()
{
//=========Macro generated from canvas: jhep_mcorr_canvas/jhep_mcorr
//=========  (Thu Aug 16 16:58:10 2018) by ROOT version 6.12/06
   TCanvas *jhep_mcorr_canvas = new TCanvas("jhep_mcorr_canvas", "jhep_mcorr",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   jhep_mcorr_canvas->SetHighLightColor(2);
   jhep_mcorr_canvas->Range(0,0,1,1);
   jhep_mcorr_canvas->SetFillColor(0);
   jhep_mcorr_canvas->SetBorderMode(0);
   jhep_mcorr_canvas->SetBorderSize(2);
   jhep_mcorr_canvas->SetTickx(1);
   jhep_mcorr_canvas->SetTicky(1);
   jhep_mcorr_canvas->SetLeftMargin(0.14);
   jhep_mcorr_canvas->SetRightMargin(0.05);
   jhep_mcorr_canvas->SetTopMargin(0.05);
   jhep_mcorr_canvas->SetBottomMargin(0.16);
   jhep_mcorr_canvas->SetFrameLineWidth(2);
   jhep_mcorr_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: jhep_mcorr_mainpad
   TPad *jhep_mcorr_mainpad = new TPad("jhep_mcorr_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   jhep_mcorr_mainpad->Draw();
   jhep_mcorr_mainpad->cd();
   jhep_mcorr_mainpad->Range(-0.691358,-0.07054029,4.246914,0.3703365);
   jhep_mcorr_mainpad->SetFillColor(0);
   jhep_mcorr_mainpad->SetBorderMode(0);
   jhep_mcorr_mainpad->SetBorderSize(2);
   jhep_mcorr_mainpad->SetTickx(1);
   jhep_mcorr_mainpad->SetTicky(1);
   jhep_mcorr_mainpad->SetLeftMargin(0.14);
   jhep_mcorr_mainpad->SetRightMargin(0.05);
   jhep_mcorr_mainpad->SetTopMargin(0.05);
   jhep_mcorr_mainpad->SetBottomMargin(0.16);
   jhep_mcorr_mainpad->SetFrameLineWidth(2);
   jhep_mcorr_mainpad->SetFrameBorderMode(0);
   jhep_mcorr_mainpad->SetFrameLineWidth(2);
   jhep_mcorr_mainpad->SetFrameBorderMode(0);
   
   THStack *jhep_mcorr_stack = new THStack();
   jhep_mcorr_stack->SetName("jhep_mcorr_stack");
   jhep_mcorr_stack->SetTitle("jhep_mcorr");
   Double_t xAxis1[26] = {0, 0.16, 0.32, 0.48, 0.64, 0.8, 0.96, 1.12, 1.28, 1.44, 1.6, 1.76, 1.92, 2.08, 2.24, 2.4, 2.56, 2.72, 2.88, 3.04, 3.2, 3.36, 3.52, 3.68, 3.84, 4}; 
   
   TH1F *jhep_mcorr_stack_stack_1 = new TH1F("jhep_mcorr_stack_stack_1","jhep_mcorr",25, xAxis1);
   jhep_mcorr_stack_stack_1->SetMinimum(0);
   jhep_mcorr_stack_stack_1->SetMaximum(0.3482927);
   jhep_mcorr_stack_stack_1->SetDirectory(0);
   jhep_mcorr_stack_stack_1->SetStats(0);
   jhep_mcorr_stack_stack_1->SetLineWidth(2);
   jhep_mcorr_stack_stack_1->SetMarkerStyle(20);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   jhep_mcorr_stack_stack_1->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_stack_stack_1->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_stack_stack_1->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_stack_1->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_stack_1->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_stack_stack_1->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->SetHistogram(jhep_mcorr_stack_stack_1);
   
   Double_t xAxis2[26] = {0, 0.16, 0.32, 0.48, 0.64, 0.8, 0.96, 1.12, 1.28, 1.44, 1.6, 1.76, 1.92, 2.08, 2.24, 2.4, 2.56, 2.72, 2.88, 3.04, 3.2, 3.36, 3.52, 3.68, 3.84, 4}; 
   
   TH1F *jhep_mcorr_hc_01_stack_1 = new TH1F("jhep_mcorr_hc_01_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",25, xAxis2);
   jhep_mcorr_hc_01_stack_1->SetBinContent(5,0.05612544);
   jhep_mcorr_hc_01_stack_1->SetBinContent(6,0.165592);
   jhep_mcorr_hc_01_stack_1->SetBinContent(7,0.3196073);
   jhep_mcorr_hc_01_stack_1->SetBinContent(8,0.2990914);
   jhep_mcorr_hc_01_stack_1->SetBinContent(9,0.144197);
   jhep_mcorr_hc_01_stack_1->SetBinContent(10,0.01538687);
   jhep_mcorr_hc_01_stack_1->SetBinError(5,0.002867876);
   jhep_mcorr_hc_01_stack_1->SetBinError(6,0.004926066);
   jhep_mcorr_hc_01_stack_1->SetBinError(7,0.006843666);
   jhep_mcorr_hc_01_stack_1->SetBinError(8,0.006620373);
   jhep_mcorr_hc_01_stack_1->SetBinError(9,0.004596831);
   jhep_mcorr_hc_01_stack_1->SetBinError(10,0.001501605);
   jhep_mcorr_hc_01_stack_1->SetEntries(6824);
   jhep_mcorr_hc_01_stack_1->SetStats(0);
   jhep_mcorr_hc_01_stack_1->SetOption("H");
   jhep_mcorr_hc_01_stack_1->SetContour(20);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(0,0);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(1,0.01598036);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(2,0.03196073);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(3,0.04794109);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(4,0.06392145);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(5,0.07990182);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(6,0.09588218);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(7,0.1118625);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(8,0.1278429);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(9,0.1438233);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(10,0.1598036);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(11,0.175784);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(12,0.1917644);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(13,0.2077447);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(14,0.2237251);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(15,0.2397055);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(16,0.2556858);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(17,0.2716662);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(18,0.2876465);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(19,0.3036269);
   jhep_mcorr_hc_01_stack_1->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   jhep_mcorr_hc_01_stack_1->SetLineColor(ci);
   jhep_mcorr_hc_01_stack_1->SetLineStyle(2);
   jhep_mcorr_hc_01_stack_1->SetLineWidth(2);
   jhep_mcorr_hc_01_stack_1->SetMarkerColor(2);
   jhep_mcorr_hc_01_stack_1->SetMarkerStyle(20);
   jhep_mcorr_hc_01_stack_1->SetMarkerSize(0);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_01_stack_1->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_01_stack_1->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_01_stack_1->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_01_stack_1->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_01_stack_1->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_01_stack_1,"H");
   Double_t xAxis3[26] = {0, 0.16, 0.32, 0.48, 0.64, 0.8, 0.96, 1.12, 1.28, 1.44, 1.6, 1.76, 1.92, 2.08, 2.24, 2.4, 2.56, 2.72, 2.88, 3.04, 3.2, 3.36, 3.52, 3.68, 3.84, 4}; 
   
   TH1F *jhep_mcorr_hc_02_stack_2 = new TH1F("jhep_mcorr_hc_02_stack_2","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-} (with #it{m}_{corr})",25, xAxis3);
   jhep_mcorr_hc_02_stack_2->SetBinContent(5,0.0007901391);
   jhep_mcorr_hc_02_stack_2->SetBinContent(6,0.007111251);
   jhep_mcorr_hc_02_stack_2->SetBinContent(7,0.0249684);
   jhep_mcorr_hc_02_stack_2->SetBinContent(8,0.06621365);
   jhep_mcorr_hc_02_stack_2->SetBinContent(9,0.1005057);
   jhep_mcorr_hc_02_stack_2->SetBinContent(10,0.1490202);
   jhep_mcorr_hc_02_stack_2->SetBinContent(11,0.1719343);
   jhep_mcorr_hc_02_stack_2->SetBinContent(12,0.136378);
   jhep_mcorr_hc_02_stack_2->SetBinContent(13,0.08043616);
   jhep_mcorr_hc_02_stack_2->SetBinContent(14,0.05720607);
   jhep_mcorr_hc_02_stack_2->SetBinContent(15,0.04187737);
   jhep_mcorr_hc_02_stack_2->SetBinContent(16,0.03397598);
   jhep_mcorr_hc_02_stack_2->SetBinContent(17,0.02733881);
   jhep_mcorr_hc_02_stack_2->SetBinContent(18,0.022756);
   jhep_mcorr_hc_02_stack_2->SetBinContent(19,0.01769911);
   jhep_mcorr_hc_02_stack_2->SetBinContent(20,0.01374842);
   jhep_mcorr_hc_02_stack_2->SetBinContent(21,0.01359039);
   jhep_mcorr_hc_02_stack_2->SetBinContent(22,0.009955753);
   jhep_mcorr_hc_02_stack_2->SetBinContent(23,0.01074589);
   jhep_mcorr_hc_02_stack_2->SetBinContent(24,0.007901391);
   jhep_mcorr_hc_02_stack_2->SetBinContent(25,0.005847029);
   jhep_mcorr_hc_02_stack_2->SetBinError(5,0.0003533609);
   jhep_mcorr_hc_02_stack_2->SetBinError(6,0.001060083);
   jhep_mcorr_hc_02_stack_2->SetBinError(7,0.001986379);
   jhep_mcorr_hc_02_stack_2->SetBinError(8,0.003234749);
   jhep_mcorr_hc_02_stack_2->SetBinError(9,0.00398531);
   jhep_mcorr_hc_02_stack_2->SetBinError(10,0.004852766);
   jhep_mcorr_hc_02_stack_2->SetBinError(11,0.005212523);
   jhep_mcorr_hc_02_stack_2->SetBinError(12,0.004642361);
   jhep_mcorr_hc_02_stack_2->SetBinError(13,0.00356527);
   jhep_mcorr_hc_02_stack_2->SetBinError(14,0.003006684);
   jhep_mcorr_hc_02_stack_2->SetBinError(15,0.002572506);
   jhep_mcorr_hc_02_stack_2->SetBinError(16,0.002317143);
   jhep_mcorr_hc_02_stack_2->SetBinError(17,0.002078531);
   jhep_mcorr_hc_02_stack_2->SetBinError(18,0.001896334);
   jhep_mcorr_hc_02_stack_2->SetBinError(19,0.001672409);
   jhep_mcorr_hc_02_stack_2->SetBinError(20,0.001473985);
   jhep_mcorr_hc_02_stack_2->SetBinError(21,0.00146549);
   jhep_mcorr_hc_02_stack_2->SetBinError(22,0.001254307);
   jhep_mcorr_hc_02_stack_2->SetBinError(23,0.001303131);
   jhep_mcorr_hc_02_stack_2->SetBinError(24,0.001117425);
   jhep_mcorr_hc_02_stack_2->SetBinError(25,0.0009612457);
   jhep_mcorr_hc_02_stack_2->SetEntries(6328);
   jhep_mcorr_hc_02_stack_2->SetStats(0);
   jhep_mcorr_hc_02_stack_2->SetOption("H");
   jhep_mcorr_hc_02_stack_2->SetContour(20);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(0,0);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(1,0.008596713);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(2,0.01719343);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(3,0.02579014);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(4,0.03438685);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(5,0.04298357);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(6,0.05158028);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(7,0.06017699);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(8,0.0687737);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(9,0.07737042);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(10,0.08596713);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(11,0.09456384);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(12,0.1031606);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(13,0.1117573);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(14,0.120354);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(15,0.1289507);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(16,0.1375474);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(17,0.1461441);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(18,0.1547408);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(19,0.1633375);

   ci = TColor::GetColor("#0000ff");
   jhep_mcorr_hc_02_stack_2->SetFillColor(ci);
   jhep_mcorr_hc_02_stack_2->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   jhep_mcorr_hc_02_stack_2->SetLineColor(ci);
   jhep_mcorr_hc_02_stack_2->SetLineWidth(2);
   jhep_mcorr_hc_02_stack_2->SetMarkerColor(4);
   jhep_mcorr_hc_02_stack_2->SetMarkerStyle(20);
   jhep_mcorr_hc_02_stack_2->SetMarkerSize(0);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_02_stack_2->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_02_stack_2->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_02_stack_2->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_02_stack_2->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_02_stack_2->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_02_stack_2,"H");
   Double_t xAxis4[26] = {0, 0.16, 0.32, 0.48, 0.64, 0.8, 0.96, 1.12, 1.28, 1.44, 1.6, 1.76, 1.92, 2.08, 2.24, 2.4, 2.56, 2.72, 2.88, 3.04, 3.2, 3.36, 3.52, 3.68, 3.84, 4}; 
   
   TH1F *jhep_mcorr_hc_03_stack_3 = new TH1F("jhep_mcorr_hc_03_stack_3","#it{Vj}",25, xAxis4);
   jhep_mcorr_hc_03_stack_3->SetBinContent(5,0.1455952);
   jhep_mcorr_hc_03_stack_3->SetBinContent(6,0.233692);
   jhep_mcorr_hc_03_stack_3->SetBinContent(7,0.237727);
   jhep_mcorr_hc_03_stack_3->SetBinContent(8,0.1990585);
   jhep_mcorr_hc_03_stack_3->SetBinContent(9,0.1479489);
   jhep_mcorr_hc_03_stack_3->SetBinContent(10,0.03597848);
   jhep_mcorr_hc_03_stack_3->SetBinError(5,0.006996857);
   jhep_mcorr_hc_03_stack_3->SetBinError(6,0.008864443);
   jhep_mcorr_hc_03_stack_3->SetBinError(7,0.008940643);
   jhep_mcorr_hc_03_stack_3->SetBinError(8,0.008181254);
   jhep_mcorr_hc_03_stack_3->SetBinError(9,0.007053187);
   jhep_mcorr_hc_03_stack_3->SetBinError(10,0.003478171);
   jhep_mcorr_hc_03_stack_3->SetEntries(2974);
   jhep_mcorr_hc_03_stack_3->SetStats(0);
   jhep_mcorr_hc_03_stack_3->SetOption("H");
   jhep_mcorr_hc_03_stack_3->SetContour(20);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(0,0);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(1,0.01188635);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(2,0.0237727);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(3,0.03565905);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(4,0.04754539);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(5,0.05943174);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(6,0.07131809);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(7,0.08320444);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(8,0.09509079);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(9,0.1069771);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(10,0.1188635);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(11,0.1307498);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(12,0.1426362);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(13,0.1545225);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(14,0.1664089);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(15,0.1782952);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(16,0.1901816);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(17,0.2020679);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(18,0.2139543);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(19,0.2258406);
   jhep_mcorr_hc_03_stack_3->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   jhep_mcorr_hc_03_stack_3->SetLineColor(ci);
   jhep_mcorr_hc_03_stack_3->SetLineStyle(2);
   jhep_mcorr_hc_03_stack_3->SetLineWidth(2);
   jhep_mcorr_hc_03_stack_3->SetMarkerColor(28);
   jhep_mcorr_hc_03_stack_3->SetMarkerStyle(20);
   jhep_mcorr_hc_03_stack_3->SetMarkerSize(0);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_03_stack_3->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_03_stack_3->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_03_stack_3->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_03_stack_3->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_03_stack_3->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_03_stack_3,"H");
   Double_t xAxis5[26] = {0, 0.16, 0.32, 0.48, 0.64, 0.8, 0.96, 1.12, 1.28, 1.44, 1.6, 1.76, 1.92, 2.08, 2.24, 2.4, 2.56, 2.72, 2.88, 3.04, 3.2, 3.36, 3.52, 3.68, 3.84, 4}; 
   
   TH1F *jhep_mcorr_hc_04_stack_4 = new TH1F("jhep_mcorr_hc_04_stack_4","#it{Vj} (with #it{m}_{corr})",25, xAxis5);
   jhep_mcorr_hc_04_stack_4->SetBinContent(5,0.001131222);
   jhep_mcorr_hc_04_stack_4->SetBinContent(6,0.01470588);
   jhep_mcorr_hc_04_stack_4->SetBinContent(7,0.02771493);
   jhep_mcorr_hc_04_stack_4->SetBinContent(8,0.04355204);
   jhep_mcorr_hc_04_stack_4->SetBinContent(9,0.05147059);
   jhep_mcorr_hc_04_stack_4->SetBinContent(10,0.05033937);
   jhep_mcorr_hc_04_stack_4->SetBinContent(11,0.06843892);
   jhep_mcorr_hc_04_stack_4->SetBinContent(12,0.05995475);
   jhep_mcorr_hc_04_stack_4->SetBinContent(13,0.07126697);
   jhep_mcorr_hc_04_stack_4->SetBinContent(14,0.08088236);
   jhep_mcorr_hc_04_stack_4->SetBinContent(15,0.06278281);
   jhep_mcorr_hc_04_stack_4->SetBinContent(16,0.04242082);
   jhep_mcorr_hc_04_stack_4->SetBinContent(17,0.05542986);
   jhep_mcorr_hc_04_stack_4->SetBinContent(18,0.06052036);
   jhep_mcorr_hc_04_stack_4->SetBinContent(19,0.06391403);
   jhep_mcorr_hc_04_stack_4->SetBinContent(20,0.04298643);
   jhep_mcorr_hc_04_stack_4->SetBinContent(21,0.04411765);
   jhep_mcorr_hc_04_stack_4->SetBinContent(22,0.03959276);
   jhep_mcorr_hc_04_stack_4->SetBinContent(23,0.03733032);
   jhep_mcorr_hc_04_stack_4->SetBinContent(24,0.04355204);
   jhep_mcorr_hc_04_stack_4->SetBinContent(25,0.03789593);
   jhep_mcorr_hc_04_stack_4->SetBinError(5,0.0007998945);
   jhep_mcorr_hc_04_stack_4->SetBinError(6,0.002884061);
   jhep_mcorr_hc_04_stack_4->SetBinError(7,0.003959276);
   jhep_mcorr_hc_04_stack_4->SetBinError(8,0.004963215);
   jhep_mcorr_hc_04_stack_4->SetBinError(9,0.005395584);
   jhep_mcorr_hc_04_stack_4->SetBinError(10,0.005335962);
   jhep_mcorr_hc_04_stack_4->SetBinError(11,0.006221719);
   jhep_mcorr_hc_04_stack_4->SetBinError(12,0.00582332);
   jhep_mcorr_hc_04_stack_4->SetBinError(13,0.006348966);
   jhep_mcorr_hc_04_stack_4->SetBinError(14,0.006763722);
   jhep_mcorr_hc_04_stack_4->SetBinError(15,0.00595908);
   jhep_mcorr_hc_04_stack_4->SetBinError(16,0.004898334);
   jhep_mcorr_hc_04_stack_4->SetBinError(17,0.005599262);
   jhep_mcorr_hc_04_stack_4->SetBinError(18,0.005850724);
   jhep_mcorr_hc_04_stack_4->SetBinError(19,0.006012526);
   jhep_mcorr_hc_04_stack_4->SetBinError(20,0.004930881);
   jhep_mcorr_hc_04_stack_4->SetBinError(21,0.00499534);
   jhep_mcorr_hc_04_stack_4->SetBinError(22,0.00473224);
   jhep_mcorr_hc_04_stack_4->SetBinError(23,0.004595044);
   jhep_mcorr_hc_04_stack_4->SetBinError(24,0.004963215);
   jhep_mcorr_hc_04_stack_4->SetBinError(25,0.004629724);
   jhep_mcorr_hc_04_stack_4->SetEntries(1768);
   jhep_mcorr_hc_04_stack_4->SetStats(0);
   jhep_mcorr_hc_04_stack_4->SetOption("H");
   jhep_mcorr_hc_04_stack_4->SetContour(20);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(0,0);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(1,0.004044118);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(2,0.008088235);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(3,0.01213235);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(4,0.01617647);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(5,0.02022059);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(6,0.02426471);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(7,0.02830882);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(8,0.03235294);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(9,0.03639706);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(10,0.04044118);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(11,0.04448529);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(12,0.04852941);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(13,0.05257353);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(14,0.05661765);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(15,0.06066176);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(16,0.06470588);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(17,0.06875);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(18,0.07279412);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(19,0.07683824);

   ci = TColor::GetColor("#ff0000");
   jhep_mcorr_hc_04_stack_4->SetFillColor(ci);
   jhep_mcorr_hc_04_stack_4->SetFillStyle(3005);

   ci = TColor::GetColor("#ff0000");
   jhep_mcorr_hc_04_stack_4->SetLineColor(ci);
   jhep_mcorr_hc_04_stack_4->SetLineWidth(2);
   jhep_mcorr_hc_04_stack_4->SetMarkerColor(6);
   jhep_mcorr_hc_04_stack_4->SetMarkerStyle(20);
   jhep_mcorr_hc_04_stack_4->SetMarkerSize(0);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_04_stack_4->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_04_stack_4->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_04_stack_4->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_04_stack_4->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_04_stack_4->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_04_stack_4,"H");
   Double_t xAxis6[26] = {0, 0.16, 0.32, 0.48, 0.64, 0.8, 0.96, 1.12, 1.28, 1.44, 1.6, 1.76, 1.92, 2.08, 2.24, 2.4, 2.56, 2.72, 2.88, 3.04, 3.2, 3.36, 3.52, 3.68, 3.84, 4}; 
   
   TH1F *jhep_mcorr_hc_05_stack_5 = new TH1F("jhep_mcorr_hc_05_stack_5","Data",25, xAxis6);
   jhep_mcorr_hc_05_stack_5->SetBinContent(5,0.04878049);
   jhep_mcorr_hc_05_stack_5->SetBinContent(6,0.1609756);
   jhep_mcorr_hc_05_stack_5->SetBinContent(7,0.2536585);
   jhep_mcorr_hc_05_stack_5->SetBinContent(8,0.3317073);
   jhep_mcorr_hc_05_stack_5->SetBinContent(9,0.1756098);
   jhep_mcorr_hc_05_stack_5->SetBinContent(10,0.02926829);
   jhep_mcorr_hc_05_stack_5->SetBinError(5,0.01542574);
   jhep_mcorr_hc_05_stack_5->SetBinError(6,0.02802226);
   jhep_mcorr_hc_05_stack_5->SetBinError(7,0.03517611);
   jhep_mcorr_hc_05_stack_5->SetBinError(8,0.04022542);
   jhep_mcorr_hc_05_stack_5->SetBinError(9,0.02926829);
   jhep_mcorr_hc_05_stack_5->SetBinError(10,0.01194873);
   jhep_mcorr_hc_05_stack_5->SetEntries(205);
   jhep_mcorr_hc_05_stack_5->SetStats(0);
   jhep_mcorr_hc_05_stack_5->SetOption("P");
   jhep_mcorr_hc_05_stack_5->SetContour(20);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(0,0);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(1,0.01658537);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(2,0.03317073);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(3,0.0497561);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(4,0.06634146);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(5,0.08292683);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(6,0.0995122);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(7,0.1160976);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(8,0.1326829);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(9,0.1492683);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(10,0.1658537);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(11,0.182439);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(12,0.1990244);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(13,0.2156098);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(14,0.2321951);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(15,0.2487805);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(16,0.2653659);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(17,0.2819512);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(18,0.2985366);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(19,0.315122);
   jhep_mcorr_hc_05_stack_5->SetFillStyle(0);

   ci = TColor::GetColor("#666666");
   jhep_mcorr_hc_05_stack_5->SetLineColor(ci);
   jhep_mcorr_hc_05_stack_5->SetLineStyle(2);
   jhep_mcorr_hc_05_stack_5->SetLineWidth(2);

   ci = TColor::GetColor("#666666");
   jhep_mcorr_hc_05_stack_5->SetMarkerColor(ci);
   jhep_mcorr_hc_05_stack_5->SetMarkerStyle(20);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_05_stack_5->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_05_stack_5->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_05_stack_5->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_05_stack_5->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_05_stack_5->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_05_stack_5,"P");
   Double_t xAxis7[26] = {0, 0.16, 0.32, 0.48, 0.64, 0.8, 0.96, 1.12, 1.28, 1.44, 1.6, 1.76, 1.92, 2.08, 2.24, 2.4, 2.56, 2.72, 2.88, 3.04, 3.2, 3.36, 3.52, 3.68, 3.84, 4}; 
   
   TH1F *jhep_mcorr_hc_06_stack_6 = new TH1F("jhep_mcorr_hc_06_stack_6","Data (with #it{m}_{corr})",25, xAxis7);
   jhep_mcorr_hc_06_stack_6->SetBinContent(6,0.009756098);
   jhep_mcorr_hc_06_stack_6->SetBinContent(7,0.0195122);
   jhep_mcorr_hc_06_stack_6->SetBinContent(8,0.04878049);
   jhep_mcorr_hc_06_stack_6->SetBinContent(9,0.09756097);
   jhep_mcorr_hc_06_stack_6->SetBinContent(10,0.1756098);
   jhep_mcorr_hc_06_stack_6->SetBinContent(11,0.1512195);
   jhep_mcorr_hc_06_stack_6->SetBinContent(12,0.1121951);
   jhep_mcorr_hc_06_stack_6->SetBinContent(13,0.09756097);
   jhep_mcorr_hc_06_stack_6->SetBinContent(14,0.07804878);
   jhep_mcorr_hc_06_stack_6->SetBinContent(15,0.06341463);
   jhep_mcorr_hc_06_stack_6->SetBinContent(16,0.03414634);
   jhep_mcorr_hc_06_stack_6->SetBinContent(17,0.04390244);
   jhep_mcorr_hc_06_stack_6->SetBinContent(18,0.04878049);
   jhep_mcorr_hc_06_stack_6->SetBinContent(19,0.0195122);
   jhep_mcorr_hc_06_stack_6->SetBinError(6,0.006898603);
   jhep_mcorr_hc_06_stack_6->SetBinError(7,0.009756098);
   jhep_mcorr_hc_06_stack_6->SetBinError(8,0.01542574);
   jhep_mcorr_hc_06_stack_6->SetBinError(9,0.0218153);
   jhep_mcorr_hc_06_stack_6->SetBinError(10,0.02926829);
   jhep_mcorr_hc_06_stack_6->SetBinError(11,0.02715983);
   jhep_mcorr_hc_06_stack_6->SetBinError(12,0.0233943);
   jhep_mcorr_hc_06_stack_6->SetBinError(13,0.0218153);
   jhep_mcorr_hc_06_stack_6->SetBinError(14,0.0195122);
   jhep_mcorr_hc_06_stack_6->SetBinError(15,0.01758806);
   jhep_mcorr_hc_06_stack_6->SetBinError(16,0.0129061);
   jhep_mcorr_hc_06_stack_6->SetBinError(17,0.01463415);
   jhep_mcorr_hc_06_stack_6->SetBinError(18,0.01542574);
   jhep_mcorr_hc_06_stack_6->SetBinError(19,0.009756098);
   jhep_mcorr_hc_06_stack_6->SetEntries(205);
   jhep_mcorr_hc_06_stack_6->SetStats(0);
   jhep_mcorr_hc_06_stack_6->SetOption("P");
   jhep_mcorr_hc_06_stack_6->SetContour(20);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(0,0);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(1,0.008780488);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(2,0.01756098);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(3,0.02634146);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(4,0.03512195);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(5,0.04390244);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(6,0.05268293);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(7,0.06146341);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(8,0.0702439);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(9,0.07902439);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(10,0.08780488);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(11,0.09658537);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(12,0.1053659);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(13,0.1141463);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(14,0.1229268);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(15,0.1317073);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(16,0.1404878);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(17,0.1492683);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(18,0.1580488);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(19,0.1668293);
   jhep_mcorr_hc_06_stack_6->SetFillStyle(0);
   jhep_mcorr_hc_06_stack_6->SetLineWidth(2);
   jhep_mcorr_hc_06_stack_6->SetMarkerStyle(20);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_06_stack_6->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_06_stack_6->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_06_stack_6->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_06_stack_6->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_06_stack_6->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_06_stack_6,"P");
   jhep_mcorr_stack->Draw("nostack");
   
   TLegend *leg = new TLegend(0.55,0.5,0.93,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_01_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_02_stack_2","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-} (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_03_stack_3","#it{Vj}","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(28);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_04_stack_4","#it{Vj} (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_05_stack_5","Data","lpf");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#666666");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_06_stack_6","Data (with #it{m}_{corr})","lpf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.55,0.5,0.93,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_01_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_02_stack_2","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-} (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_03_stack_3","#it{Vj}","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(28);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_04_stack_4","#it{Vj} (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_05_stack_5","Data","lpf");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#666666");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_06_stack_6","Data (with #it{m}_{corr})","lpf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.55,0.5,0.93,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_01_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_02_stack_2","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-} (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_03_stack_3","#it{Vj}","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(28);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_04_stack_4","#it{Vj} (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_05_stack_5","Data","lpf");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#666666");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_06_stack_6","Data (with #it{m}_{corr})","lpf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis8[26] = {0, 0.16, 0.32, 0.48, 0.64, 0.8, 0.96, 1.12, 1.28, 1.44, 1.6, 1.76, 1.92, 2.08, 2.24, 2.4, 2.56, 2.72, 2.88, 3.04, 3.2, 3.36, 3.52, 3.68, 3.84, 4}; 
   
   TH1F *jhep_mcorr_stack_copy = new TH1F("jhep_mcorr_stack_copy","jhep_mcorr",25, xAxis8);
   jhep_mcorr_stack_copy->SetMinimum(0);
   jhep_mcorr_stack_copy->SetMaximum(0.3482927);
   jhep_mcorr_stack_copy->SetDirectory(0);
   jhep_mcorr_stack_copy->SetStats(0);
   jhep_mcorr_stack_copy->SetLineWidth(2);
   jhep_mcorr_stack_copy->SetMarkerStyle(20);
   jhep_mcorr_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   jhep_mcorr_stack_copy->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_stack_copy->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_stack_copy->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_copy->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_copy->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_stack_copy->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_stack_copy->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_stack_copy->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_copy->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_copy->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_stack_copy->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_stack_copy->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_stack_copy->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_copy->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_stack_copy->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack_copy->Draw("sameaxis");
   jhep_mcorr_mainpad->Modified();
   jhep_mcorr_canvas->cd();
   jhep_mcorr_canvas->Modified();
   jhep_mcorr_canvas->cd();
   jhep_mcorr_canvas->SetSelected(jhep_mcorr_canvas);
}


==> figs/C/fig1.c <==
void jhep_mcorr()
{
//=========Macro generated from canvas: jhep_mcorr_canvas/jhep_mcorr
//=========  (Wed Sep  5 16:54:26 2018) by ROOT version 6.12/06
   TCanvas *jhep_mcorr_canvas = new TCanvas("jhep_mcorr_canvas", "jhep_mcorr",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   jhep_mcorr_canvas->SetHighLightColor(2);
   jhep_mcorr_canvas->Range(0,0,1,1);
   jhep_mcorr_canvas->SetFillColor(0);
   jhep_mcorr_canvas->SetBorderMode(0);
   jhep_mcorr_canvas->SetBorderSize(2);
   jhep_mcorr_canvas->SetTickx(1);
   jhep_mcorr_canvas->SetTicky(1);
   jhep_mcorr_canvas->SetLeftMargin(0.14);
   jhep_mcorr_canvas->SetRightMargin(0.05);
   jhep_mcorr_canvas->SetTopMargin(0.05);
   jhep_mcorr_canvas->SetBottomMargin(0.16);
   jhep_mcorr_canvas->SetFrameLineWidth(2);
   jhep_mcorr_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: jhep_mcorr_mainpad
   TPad *jhep_mcorr_mainpad = new TPad("jhep_mcorr_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   jhep_mcorr_mainpad->Draw();
   jhep_mcorr_mainpad->cd();
   jhep_mcorr_mainpad->Range(-0.5876543,-17.71959,3.609877,93.02783);
   jhep_mcorr_mainpad->SetFillColor(0);
   jhep_mcorr_mainpad->SetBorderMode(0);
   jhep_mcorr_mainpad->SetBorderSize(2);
   jhep_mcorr_mainpad->SetTickx(1);
   jhep_mcorr_mainpad->SetTicky(1);
   jhep_mcorr_mainpad->SetLeftMargin(0.14);
   jhep_mcorr_mainpad->SetRightMargin(0.05);
   jhep_mcorr_mainpad->SetTopMargin(0.05);
   jhep_mcorr_mainpad->SetBottomMargin(0.16);
   jhep_mcorr_mainpad->SetFrameLineWidth(2);
   jhep_mcorr_mainpad->SetFrameBorderMode(0);
   jhep_mcorr_mainpad->SetFrameLineWidth(2);
   jhep_mcorr_mainpad->SetFrameBorderMode(0);
   
   THStack *jhep_mcorr_stack = new THStack();
   jhep_mcorr_stack->SetName("jhep_mcorr_stack");
   jhep_mcorr_stack->SetTitle("jhep_mcorr");
   jhep_mcorr_stack->SetMaximum(87.49046);
   Double_t xAxis1[18] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4}; 
   
   TH1F *jhep_mcorr_stack_stack_1 = new TH1F("jhep_mcorr_stack_stack_1","jhep_mcorr",17, xAxis1);
   jhep_mcorr_stack_stack_1->SetMinimum(0);
   jhep_mcorr_stack_stack_1->SetMaximum(87.49046);
   jhep_mcorr_stack_stack_1->SetDirectory(0);
   jhep_mcorr_stack_stack_1->SetStats(0);
   jhep_mcorr_stack_stack_1->SetLineWidth(2);
   jhep_mcorr_stack_stack_1->SetMarkerStyle(20);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   jhep_mcorr_stack_stack_1->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_stack_stack_1->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetTitle("Candidates / (0.2 GeV/#it{c}^{2})");
   jhep_mcorr_stack_stack_1->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_stack_stack_1->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_stack_stack_1->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_stack_stack_1->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_stack_1->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_stack_1->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_stack_stack_1->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->SetHistogram(jhep_mcorr_stack_stack_1);
   
   Double_t xAxis2[18] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4}; 
   
   TH1F *jhep_mcorr_hc_01_stack_1 = new TH1F("jhep_mcorr_hc_01_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",17, xAxis2);
   jhep_mcorr_hc_01_stack_1->SetBinContent(4,9.198959);
   jhep_mcorr_hc_01_stack_1->SetBinContent(5,38.5972);
   jhep_mcorr_hc_01_stack_1->SetBinContent(6,68.66795);
   jhep_mcorr_hc_01_stack_1->SetBinContent(7,41.93573);
   jhep_mcorr_hc_01_stack_1->SetBinContent(8,5.500161);
   jhep_mcorr_hc_01_stack_1->SetBinError(4,0.4700449);
   jhep_mcorr_hc_01_stack_1->SetBinError(5,0.9628261);
   jhep_mcorr_hc_01_stack_1->SetBinError(6,1.284242);
   jhep_mcorr_hc_01_stack_1->SetBinError(7,1.003603);
   jhep_mcorr_hc_01_stack_1->SetBinError(8,0.3634609);
   jhep_mcorr_hc_01_stack_1->SetEntries(6824);
   jhep_mcorr_hc_01_stack_1->SetStats(0);
   jhep_mcorr_hc_01_stack_1->SetOption("H");
   jhep_mcorr_hc_01_stack_1->SetContour(20);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(0,0);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(1,3.433398);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(2,6.866795);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(3,10.30019);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(4,13.73359);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(5,17.16699);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(6,20.60039);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(7,24.03378);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(8,27.46718);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(9,30.90058);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(10,34.33398);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(11,37.76737);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(12,41.20077);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(13,44.63417);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(14,48.06757);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(15,51.50096);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(16,54.93436);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(17,58.36776);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(18,61.80116);
   jhep_mcorr_hc_01_stack_1->SetContourLevel(19,65.23455);
   jhep_mcorr_hc_01_stack_1->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   jhep_mcorr_hc_01_stack_1->SetLineColor(ci);
   jhep_mcorr_hc_01_stack_1->SetLineStyle(2);
   jhep_mcorr_hc_01_stack_1->SetLineWidth(2);
   jhep_mcorr_hc_01_stack_1->SetMarkerColor(2);
   jhep_mcorr_hc_01_stack_1->SetMarkerStyle(20);
   jhep_mcorr_hc_01_stack_1->SetMarkerSize(0);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_01_stack_1->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_01_stack_1->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_01_stack_1->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_01_stack_1->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_01_stack_1->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_01_stack_1->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_01_stack_1->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_01_stack_1,"H");
   Double_t xAxis3[18] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4}; 
   
   TH1F *jhep_mcorr_hc_02_stack_2 = new TH1F("jhep_mcorr_hc_02_stack_2","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-} (with #it{m}_{corr})",17, xAxis3);
   jhep_mcorr_hc_02_stack_2->SetBinContent(4,0.1381852);
   jhep_mcorr_hc_02_stack_2->SetBinContent(5,2.045141);
   jhep_mcorr_hc_02_stack_2->SetBinContent(6,8.678029);
   jhep_mcorr_hc_02_stack_2->SetBinContent(7,18.90373);
   jhep_mcorr_hc_02_stack_2->SetBinContent(8,31.20221);
   jhep_mcorr_hc_02_stack_2->SetBinContent(9,37.69691);
   jhep_mcorr_hc_02_stack_2->SetBinContent(10,23.54675);
   jhep_mcorr_hc_02_stack_2->SetBinContent(11,14.3989);
   jhep_mcorr_hc_02_stack_2->SetBinContent(12,9.672962);
   jhep_mcorr_hc_02_stack_2->SetBinContent(13,7.130355);
   jhep_mcorr_hc_02_stack_2->SetBinContent(14,5.997236);
   jhep_mcorr_hc_02_stack_2->SetBinContent(15,3.896822);
   jhep_mcorr_hc_02_stack_2->SetBinContent(16,3.178259);
   jhep_mcorr_hc_02_stack_2->SetBinContent(17,2.818978);
   jhep_mcorr_hc_02_stack_2->SetBinError(4,0.06179829);
   jhep_mcorr_hc_02_stack_2->SetBinError(5,0.2377428);
   jhep_mcorr_hc_02_stack_2->SetBinError(6,0.4897295);
   jhep_mcorr_hc_02_stack_2->SetBinError(7,0.7228022);
   jhep_mcorr_hc_02_stack_2->SetBinError(8,0.9286208);
   jhep_mcorr_hc_02_stack_2->SetBinError(9,1.020701);
   jhep_mcorr_hc_02_stack_2->SetBinError(10,0.8066985);
   jhep_mcorr_hc_02_stack_2->SetBinError(11,0.630827);
   jhep_mcorr_hc_02_stack_2->SetBinError(12,0.5170416);
   jhep_mcorr_hc_02_stack_2->SetBinError(13,0.4439165);
   jhep_mcorr_hc_02_stack_2->SetBinError(14,0.4071189);
   jhep_mcorr_hc_02_stack_2->SetBinError(15,0.3281716);
   jhep_mcorr_hc_02_stack_2->SetBinError(16,0.2963742);
   jhep_mcorr_hc_02_stack_2->SetBinError(17,0.2791204);
   jhep_mcorr_hc_02_stack_2->SetEntries(6126);
   jhep_mcorr_hc_02_stack_2->SetStats(0);
   jhep_mcorr_hc_02_stack_2->SetOption("H");
   jhep_mcorr_hc_02_stack_2->SetContour(20);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(0,0);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(1,1.884846);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(2,3.769691);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(3,5.654537);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(4,7.539383);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(5,9.424229);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(6,11.30907);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(7,13.19392);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(8,15.07877);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(9,16.96361);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(10,18.84846);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(11,20.7333);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(12,22.61815);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(13,24.50299);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(14,26.38784);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(15,28.27269);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(16,30.15753);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(17,32.04238);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(18,33.92722);
   jhep_mcorr_hc_02_stack_2->SetContourLevel(19,35.81207);

   ci = TColor::GetColor("#0000ff");
   jhep_mcorr_hc_02_stack_2->SetFillColor(ci);
   jhep_mcorr_hc_02_stack_2->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   jhep_mcorr_hc_02_stack_2->SetLineColor(ci);
   jhep_mcorr_hc_02_stack_2->SetLineWidth(2);
   jhep_mcorr_hc_02_stack_2->SetMarkerColor(4);
   jhep_mcorr_hc_02_stack_2->SetMarkerStyle(20);
   jhep_mcorr_hc_02_stack_2->SetMarkerSize(0);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_02_stack_2->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_02_stack_2->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_02_stack_2->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_02_stack_2->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_02_stack_2->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_02_stack_2->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_02_stack_2->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_02_stack_2,"H");
   Double_t xAxis4[18] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4}; 
   
   TH1F *jhep_mcorr_hc_03_stack_3 = new TH1F("jhep_mcorr_hc_03_stack_3","#it{Vj} #times 10",17, xAxis4);
   jhep_mcorr_hc_03_stack_3->SetBinContent(4,8.555051);
   jhep_mcorr_hc_03_stack_3->SetBinContent(5,17.07059);
   jhep_mcorr_hc_03_stack_3->SetBinContent(6,16.8335);
   jhep_mcorr_hc_03_stack_3->SetBinContent(7,12.19045);
   jhep_mcorr_hc_03_stack_3->SetBinContent(8,4.109586);
   jhep_mcorr_hc_03_stack_3->SetBinError(4,0.4111295);
   jhep_mcorr_hc_03_stack_3->SetBinError(5,0.5807532);
   jhep_mcorr_hc_03_stack_3->SetBinError(6,0.5767061);
   jhep_mcorr_hc_03_stack_3->SetBinError(7,0.4907692);
   jhep_mcorr_hc_03_stack_3->SetBinError(8,0.2849485);
   jhep_mcorr_hc_03_stack_3->SetEntries(2974);
   jhep_mcorr_hc_03_stack_3->SetStats(0);
   jhep_mcorr_hc_03_stack_3->SetOption("H");
   jhep_mcorr_hc_03_stack_3->SetContour(20);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(0,0);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(1,0.8535294);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(2,1.707059);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(3,2.560588);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(4,3.414117);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(5,4.267647);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(6,5.121176);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(7,5.974706);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(8,6.828235);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(9,7.681764);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(10,8.535294);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(11,9.388823);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(12,10.24235);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(13,11.09588);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(14,11.94941);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(15,12.80294);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(16,13.65647);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(17,14.51);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(18,15.36353);
   jhep_mcorr_hc_03_stack_3->SetContourLevel(19,16.21706);
   jhep_mcorr_hc_03_stack_3->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   jhep_mcorr_hc_03_stack_3->SetLineColor(ci);
   jhep_mcorr_hc_03_stack_3->SetLineStyle(2);
   jhep_mcorr_hc_03_stack_3->SetLineWidth(2);
   jhep_mcorr_hc_03_stack_3->SetMarkerColor(28);
   jhep_mcorr_hc_03_stack_3->SetMarkerStyle(20);
   jhep_mcorr_hc_03_stack_3->SetMarkerSize(0);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_03_stack_3->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_03_stack_3->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_03_stack_3->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_03_stack_3->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_03_stack_3->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_03_stack_3->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_03_stack_3->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_03_stack_3,"H");
   Double_t xAxis5[18] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4}; 
   
   TH1F *jhep_mcorr_hc_04_stack_4 = new TH1F("jhep_mcorr_hc_04_stack_4","#it{Vj} #times 10 (with #it{m}_{corr})",17, xAxis5);
   jhep_mcorr_hc_04_stack_4->SetBinContent(4,0.07798165);
   jhep_mcorr_hc_04_stack_4->SetBinContent(5,1.40367);
   jhep_mcorr_hc_04_stack_4->SetBinContent(6,3.392202);
   jhep_mcorr_hc_04_stack_4->SetBinContent(7,3.899083);
   jhep_mcorr_hc_04_stack_4->SetBinContent(8,4.25);
   jhep_mcorr_hc_04_stack_4->SetBinContent(9,5.614679);
   jhep_mcorr_hc_04_stack_4->SetBinContent(10,5.809633);
   jhep_mcorr_hc_04_stack_4->SetBinContent(11,6.472477);
   jhep_mcorr_hc_04_stack_4->SetBinContent(12,5.770642);
   jhep_mcorr_hc_04_stack_4->SetBinContent(13,3.938073);
   jhep_mcorr_hc_04_stack_4->SetBinContent(14,4.912844);
   jhep_mcorr_hc_04_stack_4->SetBinContent(15,5.458715);
   jhep_mcorr_hc_04_stack_4->SetBinContent(16,3.977064);
   jhep_mcorr_hc_04_stack_4->SetBinContent(17,3.78211);
   jhep_mcorr_hc_04_stack_4->SetBinError(4,0.05514135);
   jhep_mcorr_hc_04_stack_4->SetBinError(5,0.233945);
   jhep_mcorr_hc_04_stack_4->SetBinError(6,0.3636822);
   jhep_mcorr_hc_04_stack_4->SetBinError(7,0.3899083);
   jhep_mcorr_hc_04_stack_4->SetBinError(8,0.4070762);
   jhep_mcorr_hc_04_stack_4->SetBinError(9,0.4678899);
   jhep_mcorr_hc_04_stack_4->SetBinError(10,0.4759437);
   jhep_mcorr_hc_04_stack_4->SetBinError(11,0.5023616);
   jhep_mcorr_hc_04_stack_4->SetBinError(12,0.4743439);
   jhep_mcorr_hc_04_stack_4->SetBinError(13,0.3918529);
   jhep_mcorr_hc_04_stack_4->SetBinError(14,0.4376709);
   jhep_mcorr_hc_04_stack_4->SetBinError(15,0.4613457);
   jhep_mcorr_hc_04_stack_4->SetBinError(16,0.393788);
   jhep_mcorr_hc_04_stack_4->SetBinError(17,0.3840151);
   jhep_mcorr_hc_04_stack_4->SetEntries(1507);
   jhep_mcorr_hc_04_stack_4->SetStats(0);
   jhep_mcorr_hc_04_stack_4->SetOption("H");
   jhep_mcorr_hc_04_stack_4->SetContour(20);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(0,0);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(1,0.3236239);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(2,0.6472477);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(3,0.9708716);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(4,1.294495);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(5,1.618119);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(6,1.941743);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(7,2.265367);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(8,2.588991);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(9,2.912615);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(10,3.236239);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(11,3.559862);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(12,3.883486);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(13,4.20711);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(14,4.530734);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(15,4.854358);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(16,5.177982);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(17,5.501606);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(18,5.825229);
   jhep_mcorr_hc_04_stack_4->SetContourLevel(19,6.148853);

   ci = TColor::GetColor("#ff0000");
   jhep_mcorr_hc_04_stack_4->SetFillColor(ci);
   jhep_mcorr_hc_04_stack_4->SetFillStyle(3005);

   ci = TColor::GetColor("#ff0000");
   jhep_mcorr_hc_04_stack_4->SetLineColor(ci);
   jhep_mcorr_hc_04_stack_4->SetLineWidth(2);
   jhep_mcorr_hc_04_stack_4->SetMarkerColor(6);
   jhep_mcorr_hc_04_stack_4->SetMarkerStyle(20);
   jhep_mcorr_hc_04_stack_4->SetMarkerSize(0);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_04_stack_4->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_04_stack_4->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_04_stack_4->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_04_stack_4->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_04_stack_4->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_04_stack_4->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_04_stack_4->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_04_stack_4,"H");
   Double_t xAxis6[18] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4}; 
   
   TH1F *jhep_mcorr_hc_05_stack_5 = new TH1F("jhep_mcorr_hc_05_stack_5","Data",17, xAxis6);
   jhep_mcorr_hc_05_stack_5->SetBinContent(4,10);
   jhep_mcorr_hc_05_stack_5->SetBinContent(5,46);
   jhep_mcorr_hc_05_stack_5->SetBinContent(6,77);
   jhep_mcorr_hc_05_stack_5->SetBinContent(7,62);
   jhep_mcorr_hc_05_stack_5->SetBinContent(8,10);
   jhep_mcorr_hc_05_stack_5->SetBinError(4,3.162278);
   jhep_mcorr_hc_05_stack_5->SetBinError(5,6.78233);
   jhep_mcorr_hc_05_stack_5->SetBinError(6,8.774964);
   jhep_mcorr_hc_05_stack_5->SetBinError(7,7.874008);
   jhep_mcorr_hc_05_stack_5->SetBinError(8,3.162278);
   jhep_mcorr_hc_05_stack_5->SetEntries(205);
   jhep_mcorr_hc_05_stack_5->SetStats(0);
   jhep_mcorr_hc_05_stack_5->SetOption("P");
   jhep_mcorr_hc_05_stack_5->SetContour(20);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(0,0);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(1,3.85);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(2,7.7);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(3,11.55);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(4,15.4);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(5,19.25);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(6,23.1);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(7,26.95);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(8,30.8);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(9,34.65);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(10,38.5);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(11,42.35);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(12,46.2);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(13,50.05);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(14,53.9);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(15,57.75);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(16,61.6);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(17,65.45);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(18,69.3);
   jhep_mcorr_hc_05_stack_5->SetContourLevel(19,73.15);
   jhep_mcorr_hc_05_stack_5->SetFillStyle(0);

   ci = TColor::GetColor("#666666");
   jhep_mcorr_hc_05_stack_5->SetLineColor(ci);
   jhep_mcorr_hc_05_stack_5->SetLineStyle(2);
   jhep_mcorr_hc_05_stack_5->SetLineWidth(2);

   ci = TColor::GetColor("#666666");
   jhep_mcorr_hc_05_stack_5->SetMarkerColor(ci);
   jhep_mcorr_hc_05_stack_5->SetMarkerStyle(20);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_05_stack_5->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_05_stack_5->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_05_stack_5->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_05_stack_5->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_05_stack_5->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_05_stack_5->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_05_stack_5->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_05_stack_5,"P");
   Double_t xAxis7[18] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4}; 
   
   TH1F *jhep_mcorr_hc_06_stack_6 = new TH1F("jhep_mcorr_hc_06_stack_6","Data (with #it{m}_{corr})",17, xAxis7);
   jhep_mcorr_hc_06_stack_6->SetBinContent(5,3);
   jhep_mcorr_hc_06_stack_6->SetBinContent(6,8);
   jhep_mcorr_hc_06_stack_6->SetBinContent(7,21);
   jhep_mcorr_hc_06_stack_6->SetBinContent(8,40);
   jhep_mcorr_hc_06_stack_6->SetBinContent(9,35);
   jhep_mcorr_hc_06_stack_6->SetBinContent(10,26);
   jhep_mcorr_hc_06_stack_6->SetBinContent(11,27);
   jhep_mcorr_hc_06_stack_6->SetBinContent(12,15);
   jhep_mcorr_hc_06_stack_6->SetBinContent(13,8);
   jhep_mcorr_hc_06_stack_6->SetBinContent(14,13);
   jhep_mcorr_hc_06_stack_6->SetBinContent(15,9);
   jhep_mcorr_hc_06_stack_6->SetBinError(5,1.732051);
   jhep_mcorr_hc_06_stack_6->SetBinError(6,2.828427);
   jhep_mcorr_hc_06_stack_6->SetBinError(7,4.582576);
   jhep_mcorr_hc_06_stack_6->SetBinError(8,6.324555);
   jhep_mcorr_hc_06_stack_6->SetBinError(9,5.91608);
   jhep_mcorr_hc_06_stack_6->SetBinError(10,5.09902);
   jhep_mcorr_hc_06_stack_6->SetBinError(11,5.196152);
   jhep_mcorr_hc_06_stack_6->SetBinError(12,3.872983);
   jhep_mcorr_hc_06_stack_6->SetBinError(13,2.828427);
   jhep_mcorr_hc_06_stack_6->SetBinError(14,3.605551);
   jhep_mcorr_hc_06_stack_6->SetBinError(15,3);
   jhep_mcorr_hc_06_stack_6->SetEntries(205);
   jhep_mcorr_hc_06_stack_6->SetStats(0);
   jhep_mcorr_hc_06_stack_6->SetOption("P");
   jhep_mcorr_hc_06_stack_6->SetContour(20);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(0,0);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(1,2);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(2,4);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(3,6);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(4,8);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(5,10);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(6,12);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(7,14);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(8,16);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(9,18);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(10,20);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(11,22);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(12,24);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(13,26);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(14,28);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(15,30);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(16,32);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(17,34);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(18,36);
   jhep_mcorr_hc_06_stack_6->SetContourLevel(19,38);
   jhep_mcorr_hc_06_stack_6->SetFillStyle(0);
   jhep_mcorr_hc_06_stack_6->SetLineWidth(2);
   jhep_mcorr_hc_06_stack_6->SetMarkerStyle(20);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_06_stack_6->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_hc_06_stack_6->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_hc_06_stack_6->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_hc_06_stack_6->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_hc_06_stack_6->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_hc_06_stack_6->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_hc_06_stack_6->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack->Add(jhep_mcorr_hc_06_stack_6,"P");
   jhep_mcorr_stack->Draw("nostack");
   
   TLegend *leg = new TLegend(0.6,0.55,0.93,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_01_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_02_stack_2","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-} (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_03_stack_3","#it{Vj} #times 10","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(28);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_04_stack_4","#it{Vj} #times 10 (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_05_stack_5","Data","lpf");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#666666");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_06_stack_6","Data (with #it{m}_{corr})","lpf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.6,0.55,0.93,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_01_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_02_stack_2","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-} (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_03_stack_3","#it{Vj} #times 10","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(28);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_04_stack_4","#it{Vj} #times 10 (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_05_stack_5","Data","lpf");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#666666");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_06_stack_6","Data (with #it{m}_{corr})","lpf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.6,0.55,0.93,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_01_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_02_stack_2","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-} (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3004);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_03_stack_3","#it{Vj} #times 10","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(28);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_04_stack_4","#it{Vj} #times 10 (with #it{m}_{corr})","lpf");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3005);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_05_stack_5","Data","lpf");

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#666666");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jhep_mcorr_hc_06_stack_6","Data (with #it{m}_{corr})","lpf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis8[18] = {0, 0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4, 1.6, 1.8, 2, 2.2, 2.4, 2.6, 2.8, 3, 3.2, 3.4}; 
   
   TH1F *jhep_mcorr_stack_copy = new TH1F("jhep_mcorr_stack_copy","jhep_mcorr",17, xAxis8);
   jhep_mcorr_stack_copy->SetMinimum(0);
   jhep_mcorr_stack_copy->SetMaximum(87.49046);
   jhep_mcorr_stack_copy->SetDirectory(0);
   jhep_mcorr_stack_copy->SetStats(0);
   jhep_mcorr_stack_copy->SetLineWidth(2);
   jhep_mcorr_stack_copy->SetMarkerStyle(20);
   jhep_mcorr_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   jhep_mcorr_stack_copy->GetXaxis()->SetNdivisions(505);
   jhep_mcorr_stack_copy->GetXaxis()->SetLabelFont(132);
   jhep_mcorr_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   jhep_mcorr_stack_copy->GetXaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_copy->GetXaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_copy->GetXaxis()->SetTitleOffset(0.95);
   jhep_mcorr_stack_copy->GetXaxis()->SetTitleFont(132);
   jhep_mcorr_stack_copy->GetYaxis()->SetTitle("Candidates / (0.2 GeV/#it{c}^{2})");
   jhep_mcorr_stack_copy->GetYaxis()->SetLabelFont(132);
   jhep_mcorr_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   jhep_mcorr_stack_copy->GetYaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_copy->GetYaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_copy->GetYaxis()->SetTitleOffset(0.95);
   jhep_mcorr_stack_copy->GetYaxis()->SetTitleFont(132);
   jhep_mcorr_stack_copy->GetZaxis()->SetLabelFont(132);
   jhep_mcorr_stack_copy->GetZaxis()->SetLabelSize(0.06);
   jhep_mcorr_stack_copy->GetZaxis()->SetTitleSize(0.072);
   jhep_mcorr_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   jhep_mcorr_stack_copy->GetZaxis()->SetTitleFont(132);
   jhep_mcorr_stack_copy->Draw("sameaxis");
   jhep_mcorr_mainpad->Modified();
   jhep_mcorr_canvas->cd();
   jhep_mcorr_canvas->Modified();
   jhep_mcorr_canvas->cd();
   jhep_mcorr_canvas->SetSelected(jhep_mcorr_canvas);
}


==> figs/C/fig2a.C <==
void mumu_Mnowin()
{
//=========Macro generated from canvas: mumu_Mnowin_canvas/mumu_Mnowin
//=========  (Wed Jun  6 19:31:23 2018) by ROOT version 6.12/06
   TCanvas *mumu_Mnowin_canvas = new TCanvas("mumu_Mnowin_canvas", "mumu_Mnowin",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   mumu_Mnowin_canvas->SetHighLightColor(2);
   mumu_Mnowin_canvas->Range(0,0,1,1);
   mumu_Mnowin_canvas->SetFillColor(0);
   mumu_Mnowin_canvas->SetBorderMode(0);
   mumu_Mnowin_canvas->SetBorderSize(2);
   mumu_Mnowin_canvas->SetTickx(1);
   mumu_Mnowin_canvas->SetTicky(1);
   mumu_Mnowin_canvas->SetLeftMargin(0.14);
   mumu_Mnowin_canvas->SetRightMargin(0.05);
   mumu_Mnowin_canvas->SetTopMargin(0.05);
   mumu_Mnowin_canvas->SetBottomMargin(0.16);
   mumu_Mnowin_canvas->SetFrameLineWidth(2);
   mumu_Mnowin_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: mumu_Mnowin_mainpad
   TPad *mumu_Mnowin_mainpad = new TPad("mumu_Mnowin_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   mumu_Mnowin_mainpad->Draw();
   mumu_Mnowin_mainpad->cd();
   mumu_Mnowin_mainpad->Range(2.716049,-101.9096,126.1728,535.0255);
   mumu_Mnowin_mainpad->SetFillColor(0);
   mumu_Mnowin_mainpad->SetBorderMode(0);
   mumu_Mnowin_mainpad->SetBorderSize(2);
   mumu_Mnowin_mainpad->SetTickx(1);
   mumu_Mnowin_mainpad->SetTicky(1);
   mumu_Mnowin_mainpad->SetLeftMargin(0.14);
   mumu_Mnowin_mainpad->SetRightMargin(0.05);
   mumu_Mnowin_mainpad->SetTopMargin(0.05);
   mumu_Mnowin_mainpad->SetBottomMargin(0.16);
   mumu_Mnowin_mainpad->SetFrameLineWidth(2);
   mumu_Mnowin_mainpad->SetFrameBorderMode(0);
   mumu_Mnowin_mainpad->SetFrameLineWidth(2);
   mumu_Mnowin_mainpad->SetFrameBorderMode(0);
   
   THStack *mumu_Mnowin_stack = new THStack();
   mumu_Mnowin_stack->SetName("mumu_Mnowin_stack");
   mumu_Mnowin_stack->SetTitle("mumu_Mnowin");
   mumu_Mnowin_stack->SetMaximum(479.2179);
   Double_t xAxis1[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *mumu_Mnowin_stack_stack_1 = new TH1F("mumu_Mnowin_stack_stack_1","mumu_Mnowin",20, xAxis1);
   mumu_Mnowin_stack_stack_1->SetMinimum(0);
   mumu_Mnowin_stack_stack_1->SetMaximum(503.1788);
   mumu_Mnowin_stack_stack_1->SetDirectory(0);
   mumu_Mnowin_stack_stack_1->SetStats(0);
   mumu_Mnowin_stack_stack_1->SetLineWidth(2);
   mumu_Mnowin_stack_stack_1->SetMarkerStyle(20);
   mumu_Mnowin_stack_stack_1->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mumu_Mnowin_stack_stack_1->GetXaxis()->SetNoExponent();
   mumu_Mnowin_stack_stack_1->GetXaxis()->SetNdivisions(505);
   mumu_Mnowin_stack_stack_1->GetXaxis()->SetLabelFont(132);
   mumu_Mnowin_stack_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_stack_stack_1->GetXaxis()->SetLabelSize(0.06);
   mumu_Mnowin_stack_stack_1->GetXaxis()->SetTitleSize(0.072);
   mumu_Mnowin_stack_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_stack_stack_1->GetXaxis()->SetTitleFont(132);
   mumu_Mnowin_stack_stack_1->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mumu_Mnowin_stack_stack_1->GetYaxis()->SetLabelFont(132);
   mumu_Mnowin_stack_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_stack_stack_1->GetYaxis()->SetLabelSize(0.06);
   mumu_Mnowin_stack_stack_1->GetYaxis()->SetTitleSize(0.072);
   mumu_Mnowin_stack_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_stack_stack_1->GetYaxis()->SetTitleFont(132);
   mumu_Mnowin_stack_stack_1->GetZaxis()->SetLabelFont(132);
   mumu_Mnowin_stack_stack_1->GetZaxis()->SetLabelSize(0.06);
   mumu_Mnowin_stack_stack_1->GetZaxis()->SetTitleSize(0.072);
   mumu_Mnowin_stack_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mumu_Mnowin_stack_stack_1->GetZaxis()->SetTitleFont(132);
   mumu_Mnowin_stack->SetHistogram(mumu_Mnowin_stack_stack_1);
   
   Double_t xAxis2[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *mumu_Mnowin_hc_02_stack_1 = new TH1F("mumu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",20, xAxis2);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(1,12.40272);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(2,42.70235);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(3,60.87125);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(4,69.46611);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(5,58.58654);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(6,49.0125);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(7,35.19544);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(8,22.95591);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(9,14.57864);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(10,8.105287);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(11,3.862251);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(12,1.30555);
   mumu_Mnowin_hc_02_stack_1->SetBinContent(13,0.0543979);
   mumu_Mnowin_hc_02_stack_1->SetBinError(1,0.8213902);
   mumu_Mnowin_hc_02_stack_1->SetBinError(2,1.524112);
   mumu_Mnowin_hc_02_stack_1->SetBinError(3,1.819689);
   mumu_Mnowin_hc_02_stack_1->SetBinError(4,1.943916);
   mumu_Mnowin_hc_02_stack_1->SetBinError(5,1.785213);
   mumu_Mnowin_hc_02_stack_1->SetBinError(6,1.632843);
   mumu_Mnowin_hc_02_stack_1->SetBinError(7,1.383675);
   mumu_Mnowin_hc_02_stack_1->SetBinError(8,1.117476);
   mumu_Mnowin_hc_02_stack_1->SetBinError(9,0.8905319);
   mumu_Mnowin_hc_02_stack_1->SetBinError(10,0.6640109);
   mumu_Mnowin_hc_02_stack_1->SetBinError(11,0.4583648);
   mumu_Mnowin_hc_02_stack_1->SetBinError(12,0.2664942);
   mumu_Mnowin_hc_02_stack_1->SetBinError(13,0.0543979);
   mumu_Mnowin_hc_02_stack_1->SetEntries(6969);
   mumu_Mnowin_hc_02_stack_1->SetStats(0);
   mumu_Mnowin_hc_02_stack_1->SetOption("Hist");
   mumu_Mnowin_hc_02_stack_1->SetContour(25);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(0,0);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(1,2.778645);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(2,5.557289);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(3,8.335934);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(4,11.11458);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(5,13.89322);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(6,16.67187);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(7,19.45051);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(8,22.22916);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(9,25.0078);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(10,27.78645);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(11,30.56509);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(12,33.34373);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(13,36.12238);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(14,38.90102);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(15,41.67967);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(16,44.45831);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(17,47.23696);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(18,50.0156);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(19,52.79425);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(20,55.57289);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(21,58.35154);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(22,61.13018);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(23,63.90882);
   mumu_Mnowin_hc_02_stack_1->SetContourLevel(24,66.68747);
   mumu_Mnowin_hc_02_stack_1->SetFillColor(2);
   mumu_Mnowin_hc_02_stack_1->SetFillStyle(3254);
   mumu_Mnowin_hc_02_stack_1->SetLineColor(2);
   mumu_Mnowin_hc_02_stack_1->SetLineWidth(2);
   mumu_Mnowin_hc_02_stack_1->SetMarkerStyle(20);
   mumu_Mnowin_hc_02_stack_1->SetMarkerSize(0);
   mumu_Mnowin_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   mumu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   mumu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   mumu_Mnowin_stack->Add(mumu_Mnowin_hc_02_stack_1,"Hist");
   Double_t xAxis3[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *mumu_Mnowin_hc_03_stack_2 = new TH1F("mumu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",20, xAxis3);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(1,10.38502);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(2,20.59403);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(3,33.09126);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(4,50.51698);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(5,43.12425);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(6,35.73152);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(7,29.04286);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(8,28.33879);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(9,26.4026);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(10,35.5555);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(11,51.92511);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(12,62.66217);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(13,86.07248);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(14,283.74);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(15,478.7672);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(16,56.50156);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(17,13.2013);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(18,7.92078);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(19,4.224416);
   mumu_Mnowin_hc_03_stack_2->SetBinContent(20,2.288225);
   mumu_Mnowin_hc_03_stack_2->SetBinError(1,1.352015);
   mumu_Mnowin_hc_03_stack_2->SetBinError(2,1.903919);
   mumu_Mnowin_hc_03_stack_2->SetBinError(3,2.413428);
   mumu_Mnowin_hc_03_stack_2->SetBinError(4,2.981923);
   mumu_Mnowin_hc_03_stack_2->SetBinError(5,2.755107);
   mumu_Mnowin_hc_03_stack_2->SetBinError(6,2.507861);
   mumu_Mnowin_hc_03_stack_2->SetBinError(7,2.260984);
   mumu_Mnowin_hc_03_stack_2->SetBinError(8,2.23341);
   mumu_Mnowin_hc_03_stack_2->SetBinError(9,2.155763);
   mumu_Mnowin_hc_03_stack_2->SetBinError(10,2.501676);
   mumu_Mnowin_hc_03_stack_2->SetBinError(11,3.023197);
   mumu_Mnowin_hc_03_stack_2->SetBinError(12,3.321088);
   mumu_Mnowin_hc_03_stack_2->SetBinError(13,3.892332);
   mumu_Mnowin_hc_03_stack_2->SetBinError(14,7.067047);
   mumu_Mnowin_hc_03_stack_2->SetBinError(15,9.179941);
   mumu_Mnowin_hc_03_stack_2->SetBinError(16,3.15361);
   mumu_Mnowin_hc_03_stack_2->SetBinError(17,1.524355);
   mumu_Mnowin_hc_03_stack_2->SetBinError(18,1.18076);
   mumu_Mnowin_hc_03_stack_2->SetBinError(19,0.8623053);
   mumu_Mnowin_hc_03_stack_2->SetBinError(20,0.6346395);
   mumu_Mnowin_hc_03_stack_2->SetEntries(7727);
   mumu_Mnowin_hc_03_stack_2->SetStats(0);
   mumu_Mnowin_hc_03_stack_2->SetOption("Hist");
   mumu_Mnowin_hc_03_stack_2->SetContour(25);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(0,2.288225);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(1,21.34738);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(2,40.40654);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(3,59.4657);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(4,78.52485);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(5,97.58401);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(6,116.6432);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(7,135.7023);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(8,154.7615);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(9,173.8206);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(10,192.8798);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(11,211.939);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(12,230.9981);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(13,250.0573);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(14,269.1164);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(15,288.1756);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(16,307.2347);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(17,326.2939);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(18,345.3531);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(19,364.4122);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(20,383.4714);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(21,402.5305);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(22,421.5897);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(23,440.6488);
   mumu_Mnowin_hc_03_stack_2->SetContourLevel(24,459.708);
   mumu_Mnowin_hc_03_stack_2->SetFillColor(4);
   mumu_Mnowin_hc_03_stack_2->SetFillStyle(3245);
   mumu_Mnowin_hc_03_stack_2->SetLineColor(4);
   mumu_Mnowin_hc_03_stack_2->SetLineWidth(2);
   mumu_Mnowin_hc_03_stack_2->SetMarkerStyle(20);
   mumu_Mnowin_hc_03_stack_2->SetMarkerSize(0);
   mumu_Mnowin_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   mumu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   mumu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   mumu_Mnowin_stack->Add(mumu_Mnowin_hc_03_stack_2,"Hist");
   Double_t xAxis4[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *mumu_Mnowin_hc_04_stack_3 = new TH1F("mumu_Mnowin_hc_04_stack_3","QCD",20, xAxis4);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(1,8.322887);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(2,14.93421);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(3,11.57821);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(4,7.987288);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(5,4.060764);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(6,2.282082);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(7,1.107481);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(8,0.6712006);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(9,0.4027204);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(10,0.1342401);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(11,0.1006801);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(12,0.1006801);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(13,0.06712006);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(14,0.06712006);
   mumu_Mnowin_hc_04_stack_3->SetBinContent(16,0.03356003);
   mumu_Mnowin_hc_04_stack_3->SetBinError(1,0.5285039);
   mumu_Mnowin_hc_04_stack_3->SetBinError(2,0.7079496);
   mumu_Mnowin_hc_04_stack_3->SetBinError(3,0.6233499);
   mumu_Mnowin_hc_04_stack_3->SetBinError(4,0.5177389);
   mumu_Mnowin_hc_04_stack_3->SetBinError(5,0.3691603);
   mumu_Mnowin_hc_04_stack_3->SetBinError(6,0.2767431);
   mumu_Mnowin_hc_04_stack_3->SetBinError(7,0.1927877);
   mumu_Mnowin_hc_04_stack_3->SetBinError(8,0.150085);
   mumu_Mnowin_hc_04_stack_3->SetBinError(9,0.1162554);
   mumu_Mnowin_hc_04_stack_3->SetBinError(10,0.06712006);
   mumu_Mnowin_hc_04_stack_3->SetBinError(11,0.05812768);
   mumu_Mnowin_hc_04_stack_3->SetBinError(12,0.05812768);
   mumu_Mnowin_hc_04_stack_3->SetBinError(13,0.04746105);
   mumu_Mnowin_hc_04_stack_3->SetBinError(14,0.04746105);
   mumu_Mnowin_hc_04_stack_3->SetBinError(16,0.03356003);
   mumu_Mnowin_hc_04_stack_3->SetEntries(1545);
   mumu_Mnowin_hc_04_stack_3->SetStats(0);
   mumu_Mnowin_hc_04_stack_3->SetOption("Hist");
   mumu_Mnowin_hc_04_stack_3->SetContour(25);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(0,0);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(1,0.5973686);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(2,1.194737);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(3,1.792106);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(4,2.389474);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(5,2.986843);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(6,3.584211);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(7,4.18158);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(8,4.778948);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(9,5.376317);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(10,5.973686);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(11,6.571054);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(12,7.168423);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(13,7.765791);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(14,8.36316);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(15,8.960528);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(16,9.557897);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(17,10.15527);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(18,10.75263);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(19,11.35);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(20,11.94737);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(21,12.54474);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(22,13.14211);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(23,13.73948);
   mumu_Mnowin_hc_04_stack_3->SetContourLevel(24,14.33685);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ffff");
   mumu_Mnowin_hc_04_stack_3->SetFillColor(ci);
   mumu_Mnowin_hc_04_stack_3->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   mumu_Mnowin_hc_04_stack_3->SetLineColor(ci);
   mumu_Mnowin_hc_04_stack_3->SetLineWidth(2);
   mumu_Mnowin_hc_04_stack_3->SetMarkerStyle(20);
   mumu_Mnowin_hc_04_stack_3->SetMarkerSize(0);
   mumu_Mnowin_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   mumu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   mumu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   mumu_Mnowin_stack->Add(mumu_Mnowin_hc_04_stack_3,"Hist");
   Double_t xAxis5[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *mumu_Mnowin_hc_05_stack_4 = new TH1F("mumu_Mnowin_hc_05_stack_4","#it{Vj}",20, xAxis5);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(1,0.4470907);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(2,1.550302);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(3,2.548998);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(4,2.781253);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(5,1.898684);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(6,1.422561);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(7,1.004503);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(8,0.6851521);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(9,0.5632182);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(10,0.3367696);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(11,0.2903187);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(12,0.1509657);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(13,0.1799976);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(14,0.0870956);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(15,0.07548285);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(16,0.08128922);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(17,0.02903187);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(18,0.01161275);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(19,0.01161275);
   mumu_Mnowin_hc_05_stack_4->SetBinContent(20,0.01161275);
   mumu_Mnowin_hc_05_stack_4->SetBinError(1,0.05095072);
   mumu_Mnowin_hc_05_stack_4->SetBinError(2,0.09487692);
   mumu_Mnowin_hc_05_stack_4->SetBinError(3,0.121657);
   mumu_Mnowin_hc_05_stack_4->SetBinError(4,0.1270787);
   mumu_Mnowin_hc_05_stack_4->SetBinError(5,0.1049975);
   mumu_Mnowin_hc_05_stack_4->SetBinError(6,0.09088412);
   mumu_Mnowin_hc_05_stack_4->SetBinError(7,0.07637092);
   mumu_Mnowin_hc_05_stack_4->SetBinError(8,0.06307336);
   mumu_Mnowin_hc_05_stack_4->SetBinError(9,0.05718615);
   mumu_Mnowin_hc_05_stack_4->SetBinError(10,0.04422002);
   mumu_Mnowin_hc_05_stack_4->SetBinError(11,0.04105726);
   mumu_Mnowin_hc_05_stack_4->SetBinError(12,0.02960681);
   mumu_Mnowin_hc_05_stack_4->SetBinError(13,0.03232852);
   mumu_Mnowin_hc_05_stack_4->SetBinError(14,0.02248799);
   mumu_Mnowin_hc_05_stack_4->SetBinError(15,0.02093518);
   mumu_Mnowin_hc_05_stack_4->SetBinError(16,0.02172546);
   mumu_Mnowin_hc_05_stack_4->SetBinError(17,0.01298345);
   mumu_Mnowin_hc_05_stack_4->SetBinError(18,0.008211452);
   mumu_Mnowin_hc_05_stack_4->SetBinError(19,0.008211452);
   mumu_Mnowin_hc_05_stack_4->SetBinError(20,0.008211452);
   mumu_Mnowin_hc_05_stack_4->SetEntries(2440);
   mumu_Mnowin_hc_05_stack_4->SetStats(0);
   mumu_Mnowin_hc_05_stack_4->SetOption("Hist");
   mumu_Mnowin_hc_05_stack_4->SetContour(25);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(0,0.01161275);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(1,0.1223983);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(2,0.233184);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(3,0.3439696);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(4,0.4547552);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(5,0.5655408);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(6,0.6763264);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(7,0.787112);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(8,0.8978976);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(9,1.008683);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(10,1.119469);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(11,1.230254);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(12,1.34104);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(13,1.451826);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(14,1.562611);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(15,1.673397);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(16,1.784182);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(17,1.894968);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(18,2.005754);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(19,2.116539);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(20,2.227325);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(21,2.33811);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(22,2.448896);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(23,2.559682);
   mumu_Mnowin_hc_05_stack_4->SetContourLevel(24,2.670467);
   mumu_Mnowin_hc_05_stack_4->SetFillColor(6);
   mumu_Mnowin_hc_05_stack_4->SetFillStyle(3295);
   mumu_Mnowin_hc_05_stack_4->SetLineColor(6);
   mumu_Mnowin_hc_05_stack_4->SetLineWidth(2);
   mumu_Mnowin_hc_05_stack_4->SetMarkerStyle(20);
   mumu_Mnowin_hc_05_stack_4->SetMarkerSize(0);
   mumu_Mnowin_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   mumu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   mumu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   mumu_Mnowin_stack->Add(mumu_Mnowin_hc_05_stack_4,"Hist");
   Double_t xAxis6[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *mumu_Mnowin_hc_06_stack_5 = new TH1F("mumu_Mnowin_hc_06_stack_5","Other",20, xAxis6);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(1,0.05559116);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(2,0.1945691);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(3,0.3752403);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(4,0.5698094);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(5,0.528116);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(6,0.6531961);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(7,0.5698094);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(8,0.6531961);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(9,0.528116);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(10,0.5142182);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(11,0.6392983);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(12,0.5142182);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(13,0.5420138);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(14,0.4447293);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(15,0.3752403);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(16,0.3474447);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(17,0.4447293);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(18,0.333547);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(19,0.264058);
   mumu_Mnowin_hc_06_stack_5->SetBinContent(20,0.2501602);
   mumu_Mnowin_hc_06_stack_5->SetBinError(1,0.02779558);
   mumu_Mnowin_hc_06_stack_5->SetBinError(2,0.05200077);
   mumu_Mnowin_hc_06_stack_5->SetBinError(3,0.07221503);
   mumu_Mnowin_hc_06_stack_5->SetBinError(4,0.08898928);
   mumu_Mnowin_hc_06_stack_5->SetBinError(5,0.08567173);
   mumu_Mnowin_hc_06_stack_5->SetBinError(6,0.09527845);
   mumu_Mnowin_hc_06_stack_5->SetBinError(7,0.08898928);
   mumu_Mnowin_hc_06_stack_5->SetBinError(8,0.09527845);
   mumu_Mnowin_hc_06_stack_5->SetBinError(9,0.08567173);
   mumu_Mnowin_hc_06_stack_5->SetBinError(10,0.08453696);
   mumu_Mnowin_hc_06_stack_5->SetBinError(11,0.0942594);
   mumu_Mnowin_hc_06_stack_5->SetBinError(12,0.08453696);
   mumu_Mnowin_hc_06_stack_5->SetBinError(13,0.08679167);
   mumu_Mnowin_hc_06_stack_5->SetBinError(14,0.07861777);
   mumu_Mnowin_hc_06_stack_5->SetBinError(15,0.07221503);
   mumu_Mnowin_hc_06_stack_5->SetBinError(16,0.06948895);
   mumu_Mnowin_hc_06_stack_5->SetBinError(17,0.07861777);
   mumu_Mnowin_hc_06_stack_5->SetBinError(18,0.06808499);
   mumu_Mnowin_hc_06_stack_5->SetBinError(19,0.06057906);
   mumu_Mnowin_hc_06_stack_5->SetBinError(20,0.05896333);
   mumu_Mnowin_hc_06_stack_5->SetEntries(633);
   mumu_Mnowin_hc_06_stack_5->SetStats(0);
   mumu_Mnowin_hc_06_stack_5->SetOption("Hist");
   mumu_Mnowin_hc_06_stack_5->SetContour(25);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(0,0.05559116);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(1,0.07949536);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(2,0.1033996);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(3,0.1273038);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(4,0.151208);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(5,0.1751122);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(6,0.1990164);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(7,0.2229205);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(8,0.2468247);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(9,0.2707289);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(10,0.2946331);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(11,0.3185373);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(12,0.3424415);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(13,0.3663457);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(14,0.3902499);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(15,0.4141541);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(16,0.4380583);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(17,0.4619625);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(18,0.4858667);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(19,0.5097709);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(20,0.5336751);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(21,0.5575793);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(22,0.5814835);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(23,0.6053877);
   mumu_Mnowin_hc_06_stack_5->SetContourLevel(24,0.6292919);

   ci = TColor::GetColor("#006600");
   mumu_Mnowin_hc_06_stack_5->SetFillColor(ci);
   mumu_Mnowin_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   mumu_Mnowin_hc_06_stack_5->SetLineColor(ci);
   mumu_Mnowin_hc_06_stack_5->SetLineWidth(2);
   mumu_Mnowin_hc_06_stack_5->SetMarkerStyle(20);
   mumu_Mnowin_hc_06_stack_5->SetMarkerSize(0);
   mumu_Mnowin_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   mumu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   mumu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   mumu_Mnowin_stack->Add(mumu_Mnowin_hc_06_stack_5,"Hist");
   mumu_Mnowin_stack->Draw("");
   Double_t xAxis7[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *mumu_Mnowin_hc_01__1 = new TH1F("mumu_Mnowin_hc_01__1","Data",20, xAxis7);
   mumu_Mnowin_hc_01__1->SetBinContent(1,36.25986);
   mumu_Mnowin_hc_01__1->SetBinContent(2,96.69295);
   mumu_Mnowin_hc_01__1->SetBinContent(3,120.8662);
   mumu_Mnowin_hc_01__1->SetBinContent(4,132.9528);
   mumu_Mnowin_hc_01__1->SetBinContent(5,103.7435);
   mumu_Mnowin_hc_01__1->SetBinContent(6,86.62077);
   mumu_Mnowin_hc_01__1->SetBinContent(7,65.46918);
   mumu_Mnowin_hc_01__1->SetBinContent(8,58.41866);
   mumu_Mnowin_hc_01__1->SetBinContent(9,46.33204);
   mumu_Mnowin_hc_01__1->SetBinContent(10,39.28151);
   mumu_Mnowin_hc_01__1->SetBinContent(11,61.44031);
   mumu_Mnowin_hc_01__1->SetBinContent(12,62.44753);
   mumu_Mnowin_hc_01__1->SetBinContent(13,95.68573);
   mumu_Mnowin_hc_01__1->SetBinContent(14,269.9345);
   mumu_Mnowin_hc_01__1->SetBinContent(15,432.0966);
   mumu_Mnowin_hc_01__1->SetBinContent(16,72.51971);
   mumu_Mnowin_hc_01__1->SetBinContent(17,20.14436);
   mumu_Mnowin_hc_01__1->SetBinContent(18,7.050528);
   mumu_Mnowin_hc_01__1->SetBinContent(19,2.014436);
   mumu_Mnowin_hc_01__1->SetBinContent(20,4.028873);
   mumu_Mnowin_hc_01__1->SetBinError(1,6.043309);
   mumu_Mnowin_hc_01__1->SetBinError(2,9.868683);
   mumu_Mnowin_hc_01__1->SetBinError(3,11.03352);
   mumu_Mnowin_hc_01__1->SetBinError(4,11.57206);
   mumu_Mnowin_hc_01__1->SetBinError(5,10.22215);
   mumu_Mnowin_hc_01__1->SetBinError(6,9.340557);
   mumu_Mnowin_hc_01__1->SetBinError(7,8.120453);
   mumu_Mnowin_hc_01__1->SetBinError(8,7.670745);
   mumu_Mnowin_hc_01__1->SetBinError(9,6.831286);
   mumu_Mnowin_hc_01__1->SetBinError(10,6.290076);
   mumu_Mnowin_hc_01__1->SetBinError(11,7.866626);
   mumu_Mnowin_hc_01__1->SetBinError(12,7.930844);
   mumu_Mnowin_hc_01__1->SetBinError(13,9.817149);
   mumu_Mnowin_hc_01__1->SetBinError(14,16.48887);
   mumu_Mnowin_hc_01__1->SetBinError(15,20.86182);
   mumu_Mnowin_hc_01__1->SetBinError(16,8.54653);
   mumu_Mnowin_hc_01__1->SetBinError(17,4.504417);
   mumu_Mnowin_hc_01__1->SetBinError(18,2.664849);
   mumu_Mnowin_hc_01__1->SetBinError(19,1.424422);
   mumu_Mnowin_hc_01__1->SetBinError(20,2.014436);
   mumu_Mnowin_hc_01__1->SetEntries(1801);
   mumu_Mnowin_hc_01__1->SetStats(0);
   mumu_Mnowin_hc_01__1->SetOption("E1 sames");
   mumu_Mnowin_hc_01__1->SetContour(25);
   mumu_Mnowin_hc_01__1->SetContourLevel(0,2.014436);
   mumu_Mnowin_hc_01__1->SetContourLevel(1,19.21772);
   mumu_Mnowin_hc_01__1->SetContourLevel(2,36.42101);
   mumu_Mnowin_hc_01__1->SetContourLevel(3,53.6243);
   mumu_Mnowin_hc_01__1->SetContourLevel(4,70.82758);
   mumu_Mnowin_hc_01__1->SetContourLevel(5,88.03087);
   mumu_Mnowin_hc_01__1->SetContourLevel(6,105.2342);
   mumu_Mnowin_hc_01__1->SetContourLevel(7,122.4374);
   mumu_Mnowin_hc_01__1->SetContourLevel(8,139.6407);
   mumu_Mnowin_hc_01__1->SetContourLevel(9,156.844);
   mumu_Mnowin_hc_01__1->SetContourLevel(10,174.0473);
   mumu_Mnowin_hc_01__1->SetContourLevel(11,191.2506);
   mumu_Mnowin_hc_01__1->SetContourLevel(12,208.4539);
   mumu_Mnowin_hc_01__1->SetContourLevel(13,225.6572);
   mumu_Mnowin_hc_01__1->SetContourLevel(14,242.8605);
   mumu_Mnowin_hc_01__1->SetContourLevel(15,260.0637);
   mumu_Mnowin_hc_01__1->SetContourLevel(16,277.267);
   mumu_Mnowin_hc_01__1->SetContourLevel(17,294.4703);
   mumu_Mnowin_hc_01__1->SetContourLevel(18,311.6736);
   mumu_Mnowin_hc_01__1->SetContourLevel(19,328.8769);
   mumu_Mnowin_hc_01__1->SetContourLevel(20,346.0802);
   mumu_Mnowin_hc_01__1->SetContourLevel(21,363.2835);
   mumu_Mnowin_hc_01__1->SetContourLevel(22,380.4868);
   mumu_Mnowin_hc_01__1->SetContourLevel(23,397.69);
   mumu_Mnowin_hc_01__1->SetContourLevel(24,414.8933);

   mumu_Mnowin_hc_01__1->SetLineColor(1);

   mumu_Mnowin_hc_01__1->SetLineWidth(2);
   mumu_Mnowin_hc_01__1->SetMarkerStyle(20);
   mumu_Mnowin_hc_01__1->SetMarkerSize(1.2);
   mumu_Mnowin_hc_01__1->GetXaxis()->SetNdivisions(505);
   mumu_Mnowin_hc_01__1->GetXaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_01__1->GetXaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_01__1->GetXaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_01__1->GetXaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_01__1->GetXaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_01__1->GetXaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_01__1->GetYaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_01__1->GetYaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_hc_01__1->GetYaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_01__1->GetYaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_01__1->GetYaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_hc_01__1->GetYaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_01__1->GetZaxis()->SetLabelFont(132);
   mumu_Mnowin_hc_01__1->GetZaxis()->SetLabelSize(0.06);
   mumu_Mnowin_hc_01__1->GetZaxis()->SetTitleSize(0.072);
   mumu_Mnowin_hc_01__1->GetZaxis()->SetTitleOffset(1.2);
   mumu_Mnowin_hc_01__1->GetZaxis()->SetTitleFont(132);
   mumu_Mnowin_hc_01__1->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.17,0.47,0.42,0.83,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.17,0.47,0.42,0.83,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("mumu_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis8[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *mumu_Mnowin_stack_copy = new TH1F("mumu_Mnowin_stack_copy","mumu_Mnowin",20, xAxis8);
   mumu_Mnowin_stack_copy->SetMinimum(0);
   mumu_Mnowin_stack_copy->SetMaximum(503.1788);
   mumu_Mnowin_stack_copy->SetDirectory(0);
   mumu_Mnowin_stack_copy->SetStats(0);
   mumu_Mnowin_stack_copy->SetLineWidth(2);
   mumu_Mnowin_stack_copy->SetMarkerStyle(20);
   mumu_Mnowin_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}) [GeV/#it{c}^{2}]");
   mumu_Mnowin_stack_copy->GetXaxis()->SetNdivisions(505);
   mumu_Mnowin_stack_copy->GetXaxis()->SetLabelFont(132);
   mumu_Mnowin_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_stack_copy->GetXaxis()->SetLabelSize(0.06);
   mumu_Mnowin_stack_copy->GetXaxis()->SetTitleSize(0.072);
   mumu_Mnowin_stack_copy->GetXaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_stack_copy->GetXaxis()->SetTitleFont(132);
   mumu_Mnowin_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   mumu_Mnowin_stack_copy->GetYaxis()->SetLabelFont(132);
   mumu_Mnowin_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   mumu_Mnowin_stack_copy->GetYaxis()->SetLabelSize(0.06);
   mumu_Mnowin_stack_copy->GetYaxis()->SetTitleSize(0.072);
   mumu_Mnowin_stack_copy->GetYaxis()->SetTitleOffset(0.95);
   mumu_Mnowin_stack_copy->GetYaxis()->SetTitleFont(132);
   mumu_Mnowin_stack_copy->GetZaxis()->SetLabelFont(132);
   mumu_Mnowin_stack_copy->GetZaxis()->SetLabelSize(0.06);
   mumu_Mnowin_stack_copy->GetZaxis()->SetTitleSize(0.072);
   mumu_Mnowin_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   mumu_Mnowin_stack_copy->GetZaxis()->SetTitleFont(132);
   mumu_Mnowin_stack_copy->Draw("sameaxis");
   TBox *box = new TBox(20,0,20,503.1788);

   ci = 1179;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(60,0,120,503.1788);

   ci = 1180;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   mumu_Mnowin_mainpad->Modified();
   mumu_Mnowin_canvas->cd();
   mumu_Mnowin_canvas->Modified();
   mumu_Mnowin_canvas->cd();
   mumu_Mnowin_canvas->SetSelected(mumu_Mnowin_canvas);

   gPad->SaveAs("mumu_Mnowin.pdf");
   gPad->SaveAs("mumu_Mnowin.png");
}


==> figs/C/fig2b.C <==
void ee_Mnowin()
{
//=========Macro generated from canvas: ee_Mnowin_canvas/ee_Mnowin
//=========  (Wed Jun  6 19:31:24 2018) by ROOT version 6.12/06
   TCanvas *ee_Mnowin_canvas = new TCanvas("ee_Mnowin_canvas", "ee_Mnowin",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   ee_Mnowin_canvas->SetHighLightColor(2);
   ee_Mnowin_canvas->Range(0,0,1,1);
   ee_Mnowin_canvas->SetFillColor(0);
   ee_Mnowin_canvas->SetBorderMode(0);
   ee_Mnowin_canvas->SetBorderSize(2);
   ee_Mnowin_canvas->SetTickx(1);
   ee_Mnowin_canvas->SetTicky(1);
   ee_Mnowin_canvas->SetLeftMargin(0.14);
   ee_Mnowin_canvas->SetRightMargin(0.05);
   ee_Mnowin_canvas->SetTopMargin(0.05);
   ee_Mnowin_canvas->SetBottomMargin(0.16);
   ee_Mnowin_canvas->SetFrameLineWidth(2);
   ee_Mnowin_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: ee_Mnowin_mainpad
   TPad *ee_Mnowin_mainpad = new TPad("ee_Mnowin_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   ee_Mnowin_mainpad->Draw();
   ee_Mnowin_mainpad->cd();
   ee_Mnowin_mainpad->Range(2.716049,-34.40388,126.1728,180.6204);
   ee_Mnowin_mainpad->SetFillColor(0);
   ee_Mnowin_mainpad->SetBorderMode(0);
   ee_Mnowin_mainpad->SetBorderSize(2);
   ee_Mnowin_mainpad->SetTickx(1);
   ee_Mnowin_mainpad->SetTicky(1);
   ee_Mnowin_mainpad->SetLeftMargin(0.14);
   ee_Mnowin_mainpad->SetRightMargin(0.05);
   ee_Mnowin_mainpad->SetTopMargin(0.05);
   ee_Mnowin_mainpad->SetBottomMargin(0.16);
   ee_Mnowin_mainpad->SetFrameLineWidth(2);
   ee_Mnowin_mainpad->SetFrameBorderMode(0);
   ee_Mnowin_mainpad->SetFrameLineWidth(2);
   ee_Mnowin_mainpad->SetFrameBorderMode(0);
   
   THStack *ee_Mnowin_stack = new THStack();
   ee_Mnowin_stack->SetName("ee_Mnowin_stack");
   ee_Mnowin_stack->SetTitle("ee_Mnowin");
   ee_Mnowin_stack->SetMaximum(161.7801);
   Double_t xAxis25[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *ee_Mnowin_stack_stack_4 = new TH1F("ee_Mnowin_stack_stack_4","ee_Mnowin",20, xAxis25);
   ee_Mnowin_stack_stack_4->SetMinimum(0);
   ee_Mnowin_stack_stack_4->SetMaximum(169.8692);
   ee_Mnowin_stack_stack_4->SetDirectory(0);
   ee_Mnowin_stack_stack_4->SetStats(0);
   ee_Mnowin_stack_stack_4->SetLineWidth(2);
   ee_Mnowin_stack_stack_4->SetMarkerStyle(20);
   ee_Mnowin_stack_stack_4->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   ee_Mnowin_stack_stack_4->GetXaxis()->SetNoExponent();
   ee_Mnowin_stack_stack_4->GetXaxis()->SetNdivisions(505);
   ee_Mnowin_stack_stack_4->GetXaxis()->SetLabelFont(132);
   ee_Mnowin_stack_stack_4->GetXaxis()->SetLabelOffset(0.01);
   ee_Mnowin_stack_stack_4->GetXaxis()->SetLabelSize(0.06);
   ee_Mnowin_stack_stack_4->GetXaxis()->SetTitleSize(0.072);
   ee_Mnowin_stack_stack_4->GetXaxis()->SetTitleOffset(0.95);
   ee_Mnowin_stack_stack_4->GetXaxis()->SetTitleFont(132);
   ee_Mnowin_stack_stack_4->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   ee_Mnowin_stack_stack_4->GetYaxis()->SetLabelFont(132);
   ee_Mnowin_stack_stack_4->GetYaxis()->SetLabelOffset(0.01);
   ee_Mnowin_stack_stack_4->GetYaxis()->SetLabelSize(0.06);
   ee_Mnowin_stack_stack_4->GetYaxis()->SetTitleSize(0.072);
   ee_Mnowin_stack_stack_4->GetYaxis()->SetTitleOffset(0.95);
   ee_Mnowin_stack_stack_4->GetYaxis()->SetTitleFont(132);
   ee_Mnowin_stack_stack_4->GetZaxis()->SetLabelFont(132);
   ee_Mnowin_stack_stack_4->GetZaxis()->SetLabelSize(0.06);
   ee_Mnowin_stack_stack_4->GetZaxis()->SetTitleSize(0.072);
   ee_Mnowin_stack_stack_4->GetZaxis()->SetTitleOffset(1.2);
   ee_Mnowin_stack_stack_4->GetZaxis()->SetTitleFont(132);
   ee_Mnowin_stack->SetHistogram(ee_Mnowin_stack_stack_4);
   
   Double_t xAxis26[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *ee_Mnowin_hc_02_stack_1 = new TH1F("ee_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",20, xAxis26);
   ee_Mnowin_hc_02_stack_1->SetBinContent(1,5.507658);
   ee_Mnowin_hc_02_stack_1->SetBinContent(2,19.38696);
   ee_Mnowin_hc_02_stack_1->SetBinContent(3,27.83203);
   ee_Mnowin_hc_02_stack_1->SetBinContent(4,33.11938);
   ee_Mnowin_hc_02_stack_1->SetBinContent(5,25.33523);
   ee_Mnowin_hc_02_stack_1->SetBinContent(6,17.77138);
   ee_Mnowin_hc_02_stack_1->SetBinContent(7,11.23562);
   ee_Mnowin_hc_02_stack_1->SetBinContent(8,4.18582);
   ee_Mnowin_hc_02_stack_1->SetBinContent(9,2.643676);
   ee_Mnowin_hc_02_stack_1->SetBinContent(10,1.76245);
   ee_Mnowin_hc_02_stack_1->SetBinContent(11,0.7343544);
   ee_Mnowin_hc_02_stack_1->SetBinContent(12,0.1468709);
   ee_Mnowin_hc_02_stack_1->SetBinError(1,0.6359695);
   ee_Mnowin_hc_02_stack_1->SetBinError(2,1.193185);
   ee_Mnowin_hc_02_stack_1->SetBinError(3,1.429635);
   ee_Mnowin_hc_02_stack_1->SetBinError(4,1.559531);
   ee_Mnowin_hc_02_stack_1->SetBinError(5,1.364003);
   ee_Mnowin_hc_02_stack_1->SetBinError(6,1.142387);
   ee_Mnowin_hc_02_stack_1->SetBinError(7,0.9083462);
   ee_Mnowin_hc_02_stack_1->SetBinError(8,0.5544254);
   ee_Mnowin_hc_02_stack_1->SetBinError(9,0.4406126);
   ee_Mnowin_hc_02_stack_1->SetBinError(10,0.3597587);
   ee_Mnowin_hc_02_stack_1->SetBinError(11,0.2322232);
   ee_Mnowin_hc_02_stack_1->SetBinError(12,0.1038534);
   ee_Mnowin_hc_02_stack_1->SetEntries(2038);
   ee_Mnowin_hc_02_stack_1->SetStats(0);
   ee_Mnowin_hc_02_stack_1->SetOption("Hist");
   ee_Mnowin_hc_02_stack_1->SetContour(20);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(0,0);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(1,1.655969);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(2,3.311938);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(3,4.967907);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(4,6.623876);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(5,8.279845);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(6,9.935815);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(7,11.59178);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(8,13.24775);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(9,14.90372);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(10,16.55969);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(11,18.21566);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(12,19.87163);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(13,21.5276);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(14,23.18357);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(15,24.83954);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(16,26.49551);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(17,28.15147);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(18,29.80744);
   ee_Mnowin_hc_02_stack_1->SetContourLevel(19,31.46341);
   ee_Mnowin_hc_02_stack_1->SetFillColor(2);
   ee_Mnowin_hc_02_stack_1->SetFillStyle(3254);
   ee_Mnowin_hc_02_stack_1->SetLineColor(2);
   ee_Mnowin_hc_02_stack_1->SetLineWidth(2);
   ee_Mnowin_hc_02_stack_1->SetMarkerStyle(20);
   ee_Mnowin_hc_02_stack_1->SetMarkerSize(0);
   ee_Mnowin_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   ee_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   ee_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   ee_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   ee_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   ee_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   ee_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   ee_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   ee_Mnowin_stack->Add(ee_Mnowin_hc_02_stack_1,"Hist");
   Double_t xAxis27[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *ee_Mnowin_hc_03_stack_2 = new TH1F("ee_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",20, xAxis27);
   ee_Mnowin_hc_03_stack_2->SetBinContent(1,5.624329);
   ee_Mnowin_hc_03_stack_2->SetBinContent(2,16.87299);
   ee_Mnowin_hc_03_stack_2->SetBinContent(3,25.30948);
   ee_Mnowin_hc_03_stack_2->SetBinContent(4,44.99463);
   ee_Mnowin_hc_03_stack_2->SetBinContent(5,73.11627);
   ee_Mnowin_hc_03_stack_2->SetBinContent(6,73.11627);
   ee_Mnowin_hc_03_stack_2->SetBinContent(7,74.52235);
   ee_Mnowin_hc_03_stack_2->SetBinContent(8,108.2683);
   ee_Mnowin_hc_03_stack_2->SetBinContent(9,123.7352);
   ee_Mnowin_hc_03_stack_2->SetBinContent(10,146.2325);
   ee_Mnowin_hc_03_stack_2->SetBinContent(11,126.5474);
   ee_Mnowin_hc_03_stack_2->SetBinContent(12,116.7048);
   ee_Mnowin_hc_03_stack_2->SetBinContent(13,104.0501);
   ee_Mnowin_hc_03_stack_2->SetBinContent(14,56.24329);
   ee_Mnowin_hc_03_stack_2->SetBinContent(15,22.49731);
   ee_Mnowin_hc_03_stack_2->SetBinContent(16,7.030411);
   ee_Mnowin_hc_03_stack_2->SetBinContent(17,2.812164);
   ee_Mnowin_hc_03_stack_2->SetBinContent(18,1.406082);
   ee_Mnowin_hc_03_stack_2->SetBinContent(19,2.812164);
   ee_Mnowin_hc_03_stack_2->SetBinError(1,2.812164);
   ee_Mnowin_hc_03_stack_2->SetBinError(2,4.870811);
   ee_Mnowin_hc_03_stack_2->SetBinError(3,5.965501);
   ee_Mnowin_hc_03_stack_2->SetBinError(4,7.954002);
   ee_Mnowin_hc_03_stack_2->SetBinError(5,10.1394);
   ee_Mnowin_hc_03_stack_2->SetBinError(6,10.1394);
   ee_Mnowin_hc_03_stack_2->SetBinError(7,10.23643);
   ee_Mnowin_hc_03_stack_2->SetBinError(8,12.33832);
   ee_Mnowin_hc_03_stack_2->SetBinError(9,13.19022);
   ee_Mnowin_hc_03_stack_2->SetBinError(10,14.33928);
   ee_Mnowin_hc_03_stack_2->SetBinError(11,13.33927);
   ee_Mnowin_hc_03_stack_2->SetBinError(12,12.81002);
   ee_Mnowin_hc_03_stack_2->SetBinError(13,12.09558);
   ee_Mnowin_hc_03_stack_2->SetBinError(14,8.892844);
   ee_Mnowin_hc_03_stack_2->SetBinError(15,5.624328);
   ee_Mnowin_hc_03_stack_2->SetBinError(16,3.144095);
   ee_Mnowin_hc_03_stack_2->SetBinError(17,1.9885);
   ee_Mnowin_hc_03_stack_2->SetBinError(18,1.406082);
   ee_Mnowin_hc_03_stack_2->SetBinError(19,1.9885);
   ee_Mnowin_hc_03_stack_2->SetEntries(805);
   ee_Mnowin_hc_03_stack_2->SetStats(0);
   ee_Mnowin_hc_03_stack_2->SetOption("Hist");
   ee_Mnowin_hc_03_stack_2->SetContour(20);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(0,0);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(1,7.311627);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(2,14.62325);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(3,21.93488);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(4,29.24651);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(5,36.55814);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(6,43.86976);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(7,51.18139);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(8,58.49302);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(9,65.80464);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(10,73.11627);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(11,80.4279);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(12,87.73952);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(13,95.05115);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(14,102.3628);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(15,109.6744);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(16,116.986);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(17,124.2977);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(18,131.6093);
   ee_Mnowin_hc_03_stack_2->SetContourLevel(19,138.9209);
   ee_Mnowin_hc_03_stack_2->SetFillColor(4);
   ee_Mnowin_hc_03_stack_2->SetFillStyle(3245);
   ee_Mnowin_hc_03_stack_2->SetLineColor(4);
   ee_Mnowin_hc_03_stack_2->SetLineWidth(2);
   ee_Mnowin_hc_03_stack_2->SetMarkerStyle(20);
   ee_Mnowin_hc_03_stack_2->SetMarkerSize(0);
   ee_Mnowin_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   ee_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   ee_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   ee_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   ee_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   ee_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   ee_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   ee_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   ee_Mnowin_stack->Add(ee_Mnowin_hc_03_stack_2,"Hist");
   Double_t xAxis28[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *ee_Mnowin_hc_04_stack_3 = new TH1F("ee_Mnowin_hc_04_stack_3","QCD",20, xAxis28);
   ee_Mnowin_hc_04_stack_3->SetBinContent(1,8.387165);
   ee_Mnowin_hc_04_stack_3->SetBinContent(2,12.51816);
   ee_Mnowin_hc_04_stack_3->SetBinContent(3,10.2023);
   ee_Mnowin_hc_04_stack_3->SetBinContent(4,5.445398);
   ee_Mnowin_hc_04_stack_3->SetBinContent(5,3.567675);
   ee_Mnowin_hc_04_stack_3->SetBinContent(6,0.7510894);
   ee_Mnowin_hc_04_stack_3->SetBinContent(7,1.064043);
   ee_Mnowin_hc_04_stack_3->SetBinContent(8,0.8136802);
   ee_Mnowin_hc_04_stack_3->SetBinContent(9,0.5633171);
   ee_Mnowin_hc_04_stack_3->SetBinContent(10,0.06259079);
   ee_Mnowin_hc_04_stack_3->SetBinContent(11,0.1877723);
   ee_Mnowin_hc_04_stack_3->SetBinContent(12,0.1251816);
   ee_Mnowin_hc_04_stack_3->SetBinContent(13,0.06259079);
   ee_Mnowin_hc_04_stack_3->SetBinContent(14,0.06259079);
   ee_Mnowin_hc_04_stack_3->SetBinError(1,0.7245407);
   ee_Mnowin_hc_04_stack_3->SetBinError(2,0.8851673);
   ee_Mnowin_hc_04_stack_3->SetBinError(3,0.7991056);
   ee_Mnowin_hc_04_stack_3->SetBinError(4,0.583808);
   ee_Mnowin_hc_04_stack_3->SetBinError(5,0.4725501);
   ee_Mnowin_hc_04_stack_3->SetBinError(6,0.2168208);
   ee_Mnowin_hc_04_stack_3->SetBinError(7,0.2580684);
   ee_Mnowin_hc_04_stack_3->SetBinError(8,0.2256743);
   ee_Mnowin_hc_04_stack_3->SetBinError(9,0.1877724);
   ee_Mnowin_hc_04_stack_3->SetBinError(10,0.06259078);
   ee_Mnowin_hc_04_stack_3->SetBinError(11,0.1084104);
   ee_Mnowin_hc_04_stack_3->SetBinError(12,0.08851673);
   ee_Mnowin_hc_04_stack_3->SetBinError(13,0.06259078);
   ee_Mnowin_hc_04_stack_3->SetBinError(14,0.06259078);
   ee_Mnowin_hc_04_stack_3->SetEntries(700);
   ee_Mnowin_hc_04_stack_3->SetStats(0);
   ee_Mnowin_hc_04_stack_3->SetOption("Hist");
   ee_Mnowin_hc_04_stack_3->SetContour(20);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(0,0);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(1,0.6259078);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(2,1.251816);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(3,1.877724);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(4,2.503631);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(5,3.129539);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(6,3.755447);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(7,4.381355);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(8,5.007263);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(9,5.633171);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(10,6.259078);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(11,6.884986);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(12,7.510894);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(13,8.136802);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(14,8.76271);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(15,9.388618);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(16,10.01453);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(17,10.64043);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(18,11.26634);
   ee_Mnowin_hc_04_stack_3->SetContourLevel(19,11.89225);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ffff");
   ee_Mnowin_hc_04_stack_3->SetFillColor(ci);
   ee_Mnowin_hc_04_stack_3->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   ee_Mnowin_hc_04_stack_3->SetLineColor(ci);
   ee_Mnowin_hc_04_stack_3->SetLineWidth(2);
   ee_Mnowin_hc_04_stack_3->SetMarkerStyle(20);
   ee_Mnowin_hc_04_stack_3->SetMarkerSize(0);
   ee_Mnowin_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   ee_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   ee_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   ee_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   ee_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   ee_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   ee_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   ee_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   ee_Mnowin_stack->Add(ee_Mnowin_hc_04_stack_3,"Hist");
   Double_t xAxis29[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *ee_Mnowin_hc_05_stack_4 = new TH1F("ee_Mnowin_hc_05_stack_4","#it{Vj}",20, xAxis29);
   ee_Mnowin_hc_05_stack_4->SetBinContent(1,0.9709361);
   ee_Mnowin_hc_05_stack_4->SetBinContent(2,2.184606);
   ee_Mnowin_hc_05_stack_4->SetBinContent(3,1.941872);
   ee_Mnowin_hc_05_stack_4->SetBinContent(4,4.126478);
   ee_Mnowin_hc_05_stack_4->SetBinContent(5,2.184606);
   ee_Mnowin_hc_05_stack_4->SetBinContent(6,0.485468);
   ee_Mnowin_hc_05_stack_4->SetBinContent(7,0.9709361);
   ee_Mnowin_hc_05_stack_4->SetBinContent(8,1.21367);
   ee_Mnowin_hc_05_stack_4->SetBinContent(9,0.485468);
   ee_Mnowin_hc_05_stack_4->SetBinContent(10,0.485468);
   ee_Mnowin_hc_05_stack_4->SetBinContent(11,0.242734);
   ee_Mnowin_hc_05_stack_4->SetBinContent(17,0.242734);
   ee_Mnowin_hc_05_stack_4->SetBinError(1,0.485468);
   ee_Mnowin_hc_05_stack_4->SetBinError(2,0.7282021);
   ee_Mnowin_hc_05_stack_4->SetBinError(3,0.6865555);
   ee_Mnowin_hc_05_stack_4->SetBinError(4,1.000818);
   ee_Mnowin_hc_05_stack_4->SetBinError(5,0.7282021);
   ee_Mnowin_hc_05_stack_4->SetBinError(6,0.3432777);
   ee_Mnowin_hc_05_stack_4->SetBinError(7,0.485468);
   ee_Mnowin_hc_05_stack_4->SetBinError(8,0.5427698);
   ee_Mnowin_hc_05_stack_4->SetBinError(9,0.3432777);
   ee_Mnowin_hc_05_stack_4->SetBinError(10,0.3432777);
   ee_Mnowin_hc_05_stack_4->SetBinError(11,0.242734);
   ee_Mnowin_hc_05_stack_4->SetBinError(17,0.242734);
   ee_Mnowin_hc_05_stack_4->SetEntries(64);
   ee_Mnowin_hc_05_stack_4->SetStats(0);
   ee_Mnowin_hc_05_stack_4->SetOption("Hist");
   ee_Mnowin_hc_05_stack_4->SetContour(20);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(0,0);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(1,0.2063239);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(2,0.4126478);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(3,0.6189717);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(4,0.8252957);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(5,1.03162);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(6,1.237943);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(7,1.444267);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(8,1.650591);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(9,1.856915);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(10,2.063239);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(11,2.269563);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(12,2.475887);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(13,2.682211);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(14,2.888535);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(15,3.094859);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(16,3.301183);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(17,3.507507);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(18,3.71383);
   ee_Mnowin_hc_05_stack_4->SetContourLevel(19,3.920154);
   ee_Mnowin_hc_05_stack_4->SetFillColor(6);
   ee_Mnowin_hc_05_stack_4->SetFillStyle(3295);
   ee_Mnowin_hc_05_stack_4->SetLineColor(6);
   ee_Mnowin_hc_05_stack_4->SetLineWidth(2);
   ee_Mnowin_hc_05_stack_4->SetMarkerStyle(20);
   ee_Mnowin_hc_05_stack_4->SetMarkerSize(0);
   ee_Mnowin_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   ee_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   ee_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   ee_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   ee_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   ee_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   ee_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   ee_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   ee_Mnowin_stack->Add(ee_Mnowin_hc_05_stack_4,"Hist");
   Double_t xAxis30[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *ee_Mnowin_hc_06_stack_5 = new TH1F("ee_Mnowin_hc_06_stack_5","Other",20, xAxis30);
   ee_Mnowin_hc_06_stack_5->SetBinContent(1,0.6317874);
   ee_Mnowin_hc_06_stack_5->SetBinContent(2,1.895362);
   ee_Mnowin_hc_06_stack_5->SetBinContent(3,3.325197);
   ee_Mnowin_hc_06_stack_5->SetBinContent(4,3.524708);
   ee_Mnowin_hc_06_stack_5->SetBinContent(5,2.859669);
   ee_Mnowin_hc_06_stack_5->SetBinContent(6,1.662598);
   ee_Mnowin_hc_06_stack_5->SetBinContent(7,0.7647952);
   ee_Mnowin_hc_06_stack_5->SetBinContent(8,0.5652834);
   ee_Mnowin_hc_06_stack_5->SetBinContent(9,0.5320315);
   ee_Mnowin_hc_06_stack_5->SetBinContent(10,0.1995118);
   ee_Mnowin_hc_06_stack_5->SetBinContent(12,0.06650393);
   ee_Mnowin_hc_06_stack_5->SetBinContent(14,0.06650393);
   ee_Mnowin_hc_06_stack_5->SetBinError(1,0.144942);
   ee_Mnowin_hc_06_stack_5->SetBinError(2,0.2510468);
   ee_Mnowin_hc_06_stack_5->SetBinError(3,0.3325197);
   ee_Mnowin_hc_06_stack_5->SetBinError(4,0.3423499);
   ee_Mnowin_hc_06_stack_5->SetBinError(5,0.308366);
   ee_Mnowin_hc_06_stack_5->SetBinError(6,0.2351269);
   ee_Mnowin_hc_06_stack_5->SetBinError(7,0.1594708);
   ee_Mnowin_hc_06_stack_5->SetBinError(8,0.1371014);
   ee_Mnowin_hc_06_stack_5->SetBinError(9,0.1330079);
   ee_Mnowin_hc_06_stack_5->SetBinError(10,0.08145035);
   ee_Mnowin_hc_06_stack_5->SetBinError(12,0.04702538);
   ee_Mnowin_hc_06_stack_5->SetBinError(14,0.04702538);
   ee_Mnowin_hc_06_stack_5->SetEntries(484);
   ee_Mnowin_hc_06_stack_5->SetStats(0);
   ee_Mnowin_hc_06_stack_5->SetOption("Hist");
   ee_Mnowin_hc_06_stack_5->SetContour(20);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(0,0);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(1,0.1762354);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(2,0.3524708);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(3,0.5287063);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(4,0.7049417);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(5,0.8811771);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(6,1.057413);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(7,1.233648);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(8,1.409883);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(9,1.586119);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(10,1.762354);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(11,1.93859);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(12,2.114825);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(13,2.29106);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(14,2.467296);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(15,2.643531);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(16,2.819767);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(17,2.996002);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(18,3.172238);
   ee_Mnowin_hc_06_stack_5->SetContourLevel(19,3.348473);

   ci = TColor::GetColor("#006600");
   ee_Mnowin_hc_06_stack_5->SetFillColor(ci);
   ee_Mnowin_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   ee_Mnowin_hc_06_stack_5->SetLineColor(ci);
   ee_Mnowin_hc_06_stack_5->SetLineWidth(2);
   ee_Mnowin_hc_06_stack_5->SetMarkerStyle(20);
   ee_Mnowin_hc_06_stack_5->SetMarkerSize(0);
   ee_Mnowin_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   ee_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   ee_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   ee_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   ee_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   ee_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   ee_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   ee_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   ee_Mnowin_stack->Add(ee_Mnowin_hc_06_stack_5,"Hist");
   ee_Mnowin_stack->Draw("");
   Double_t xAxis31[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *ee_Mnowin_hc_01__4 = new TH1F("ee_Mnowin_hc_01__4","Data",20, xAxis31);
   ee_Mnowin_hc_01__4->SetBinContent(1,13.04808);
   ee_Mnowin_hc_01__4->SetBinContent(2,36.13314);
   ee_Mnowin_hc_01__4->SetBinContent(3,67.24778);
   ee_Mnowin_hc_01__4->SetBinContent(4,68.25148);
   ee_Mnowin_hc_01__4->SetBinContent(5,79.29216);
   ee_Mnowin_hc_01__4->SetBinContent(6,100.3698);
   ee_Mnowin_hc_01__4->SetBinContent(7,115.4253);
   ee_Mnowin_hc_01__4->SetBinContent(8,132.4882);
   ee_Mnowin_hc_01__4->SetBinContent(9,142.5251);
   ee_Mnowin_hc_01__4->SetBinContent(10,149.551);
   ee_Mnowin_hc_01__4->SetBinContent(11,126.466);
   ee_Mnowin_hc_01__4->SetBinContent(12,128.4734);
   ee_Mnowin_hc_01__4->SetBinContent(13,85.31435);
   ee_Mnowin_hc_01__4->SetBinContent(14,63.23299);
   ee_Mnowin_hc_01__4->SetBinContent(15,26.09615);
   ee_Mnowin_hc_01__4->SetBinContent(16,9.033284);
   ee_Mnowin_hc_01__4->SetBinContent(17,5.018491);
   ee_Mnowin_hc_01__4->SetBinContent(18,4.014793);
   ee_Mnowin_hc_01__4->SetBinContent(19,5.018491);
   ee_Mnowin_hc_01__4->SetBinError(1,3.618885);
   ee_Mnowin_hc_01__4->SetBinError(2,6.022189);
   ee_Mnowin_hc_01__4->SetBinError(3,8.215624);
   ee_Mnowin_hc_01__4->SetBinError(4,8.276708);
   ee_Mnowin_hc_01__4->SetBinError(5,8.921065);
   ee_Mnowin_hc_01__4->SetBinError(6,10.03698);
   ee_Mnowin_hc_01__4->SetBinError(7,10.76346);
   ee_Mnowin_hc_01__4->SetBinError(8,11.53161);
   ee_Mnowin_hc_01__4->SetBinError(9,11.96044);
   ee_Mnowin_hc_01__4->SetBinError(10,12.2517);
   ee_Mnowin_hc_01__4->SetBinError(11,11.26648);
   ee_Mnowin_hc_01__4->SetBinError(12,11.35555);
   ee_Mnowin_hc_01__4->SetBinError(13,9.25364);
   ee_Mnowin_hc_01__4->SetBinError(14,7.966608);
   ee_Mnowin_hc_01__4->SetBinError(15,5.117877);
   ee_Mnowin_hc_01__4->SetBinError(16,3.011095);
   ee_Mnowin_hc_01__4->SetBinError(17,2.244337);
   ee_Mnowin_hc_01__4->SetBinError(18,2.007396);
   ee_Mnowin_hc_01__4->SetBinError(19,2.244337);
   ee_Mnowin_hc_01__4->SetEntries(1352);
   ee_Mnowin_hc_01__4->SetStats(0);
   ee_Mnowin_hc_01__4->SetOption("E1 sames");
   ee_Mnowin_hc_01__4->SetContour(20);
   ee_Mnowin_hc_01__4->SetContourLevel(0,0);
   ee_Mnowin_hc_01__4->SetContourLevel(1,7.477552);
   ee_Mnowin_hc_01__4->SetContourLevel(2,14.9551);
   ee_Mnowin_hc_01__4->SetContourLevel(3,22.43266);
   ee_Mnowin_hc_01__4->SetContourLevel(4,29.91021);
   ee_Mnowin_hc_01__4->SetContourLevel(5,37.38776);
   ee_Mnowin_hc_01__4->SetContourLevel(6,44.86531);
   ee_Mnowin_hc_01__4->SetContourLevel(7,52.34286);
   ee_Mnowin_hc_01__4->SetContourLevel(8,59.82041);
   ee_Mnowin_hc_01__4->SetContourLevel(9,67.29797);
   ee_Mnowin_hc_01__4->SetContourLevel(10,74.77552);
   ee_Mnowin_hc_01__4->SetContourLevel(11,82.25307);
   ee_Mnowin_hc_01__4->SetContourLevel(12,89.73062);
   ee_Mnowin_hc_01__4->SetContourLevel(13,97.20817);
   ee_Mnowin_hc_01__4->SetContourLevel(14,104.6857);
   ee_Mnowin_hc_01__4->SetContourLevel(15,112.1633);
   ee_Mnowin_hc_01__4->SetContourLevel(16,119.6408);
   ee_Mnowin_hc_01__4->SetContourLevel(17,127.1184);
   ee_Mnowin_hc_01__4->SetContourLevel(18,134.5959);
   ee_Mnowin_hc_01__4->SetContourLevel(19,142.0735);
   ee_Mnowin_hc_01__4->SetLineWidth(2);

   ee_Mnowin_hc_01__4->SetLineColor(1);

   ee_Mnowin_hc_01__4->SetMarkerStyle(20);
   ee_Mnowin_hc_01__4->SetMarkerSize(1.2);
   ee_Mnowin_hc_01__4->GetXaxis()->SetNdivisions(505);
   ee_Mnowin_hc_01__4->GetXaxis()->SetLabelFont(132);
   ee_Mnowin_hc_01__4->GetXaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_01__4->GetXaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_01__4->GetXaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_01__4->GetXaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_01__4->GetXaxis()->SetTitleFont(132);
   ee_Mnowin_hc_01__4->GetYaxis()->SetLabelFont(132);
   ee_Mnowin_hc_01__4->GetYaxis()->SetLabelOffset(0.01);
   ee_Mnowin_hc_01__4->GetYaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_01__4->GetYaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_01__4->GetYaxis()->SetTitleOffset(0.95);
   ee_Mnowin_hc_01__4->GetYaxis()->SetTitleFont(132);
   ee_Mnowin_hc_01__4->GetZaxis()->SetLabelFont(132);
   ee_Mnowin_hc_01__4->GetZaxis()->SetLabelSize(0.06);
   ee_Mnowin_hc_01__4->GetZaxis()->SetTitleSize(0.072);
   ee_Mnowin_hc_01__4->GetZaxis()->SetTitleOffset(1.2);
   ee_Mnowin_hc_01__4->GetZaxis()->SetTitleFont(132);
   ee_Mnowin_hc_01__4->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("ee_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis32[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *ee_Mnowin_stack_copy = new TH1F("ee_Mnowin_stack_copy","ee_Mnowin",20, xAxis32);
   ee_Mnowin_stack_copy->SetMinimum(0);
   ee_Mnowin_stack_copy->SetMaximum(169.8692);
   ee_Mnowin_stack_copy->SetDirectory(0);
   ee_Mnowin_stack_copy->SetStats(0);
   ee_Mnowin_stack_copy->SetLineWidth(2);
   ee_Mnowin_stack_copy->SetMarkerStyle(20);
   ee_Mnowin_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   ee_Mnowin_stack_copy->GetXaxis()->SetNdivisions(505);
   ee_Mnowin_stack_copy->GetXaxis()->SetLabelFont(132);
   ee_Mnowin_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   ee_Mnowin_stack_copy->GetXaxis()->SetLabelSize(0.06);
   ee_Mnowin_stack_copy->GetXaxis()->SetTitleSize(0.072);
   ee_Mnowin_stack_copy->GetXaxis()->SetTitleOffset(0.95);
   ee_Mnowin_stack_copy->GetXaxis()->SetTitleFont(132);
   ee_Mnowin_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   ee_Mnowin_stack_copy->GetYaxis()->SetLabelFont(132);
   ee_Mnowin_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   ee_Mnowin_stack_copy->GetYaxis()->SetLabelSize(0.06);
   ee_Mnowin_stack_copy->GetYaxis()->SetTitleSize(0.072);
   ee_Mnowin_stack_copy->GetYaxis()->SetTitleOffset(0.95);
   ee_Mnowin_stack_copy->GetYaxis()->SetTitleFont(132);
   ee_Mnowin_stack_copy->GetZaxis()->SetLabelFont(132);
   ee_Mnowin_stack_copy->GetZaxis()->SetLabelSize(0.06);
   ee_Mnowin_stack_copy->GetZaxis()->SetTitleSize(0.072);
   ee_Mnowin_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   ee_Mnowin_stack_copy->GetZaxis()->SetTitleFont(132);
   ee_Mnowin_stack_copy->Draw("sameaxis");
   TBox *box = new TBox(20,0,20,169.8692);

   ci = 1185;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(60,0,120,169.8692);

   ci = 1186;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   ee_Mnowin_mainpad->Modified();
   ee_Mnowin_canvas->cd();
   ee_Mnowin_canvas->Modified();
   ee_Mnowin_canvas->cd();
   ee_Mnowin_canvas->SetSelected(ee_Mnowin_canvas);

   gPad->SaveAs("ee_Mnowin.pdf");
   gPad->SaveAs("ee_Mnowin.png");
}


==> figs/C/fig2c.C <==
void h1mu_Mnowin()
{
//=========Macro generated from canvas: h1mu_Mnowin_canvas/h1mu_Mnowin
//=========  (Wed Jun  6 19:31:24 2018) by ROOT version 6.12/06
   TCanvas *h1mu_Mnowin_canvas = new TCanvas("h1mu_Mnowin_canvas", "h1mu_Mnowin",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   h1mu_Mnowin_canvas->SetHighLightColor(2);
   h1mu_Mnowin_canvas->Range(0,0,1,1);
   h1mu_Mnowin_canvas->SetFillColor(0);
   h1mu_Mnowin_canvas->SetBorderMode(0);
   h1mu_Mnowin_canvas->SetBorderSize(2);
   h1mu_Mnowin_canvas->SetTickx(1);
   h1mu_Mnowin_canvas->SetTicky(1);
   h1mu_Mnowin_canvas->SetLeftMargin(0.14);
   h1mu_Mnowin_canvas->SetRightMargin(0.05);
   h1mu_Mnowin_canvas->SetTopMargin(0.05);
   h1mu_Mnowin_canvas->SetBottomMargin(0.16);
   h1mu_Mnowin_canvas->SetFrameLineWidth(2);
   h1mu_Mnowin_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: h1mu_Mnowin_mainpad
   TPad *h1mu_Mnowin_mainpad = new TPad("h1mu_Mnowin_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   h1mu_Mnowin_mainpad->Draw();
   h1mu_Mnowin_mainpad->cd();
   h1mu_Mnowin_mainpad->Range(2.716049,-53.79617,126.1728,282.4299);
   h1mu_Mnowin_mainpad->SetFillColor(0);
   h1mu_Mnowin_mainpad->SetBorderMode(0);
   h1mu_Mnowin_mainpad->SetBorderSize(2);
   h1mu_Mnowin_mainpad->SetTickx(1);
   h1mu_Mnowin_mainpad->SetTicky(1);
   h1mu_Mnowin_mainpad->SetLeftMargin(0.14);
   h1mu_Mnowin_mainpad->SetRightMargin(0.05);
   h1mu_Mnowin_mainpad->SetTopMargin(0.05);
   h1mu_Mnowin_mainpad->SetBottomMargin(0.16);
   h1mu_Mnowin_mainpad->SetFrameLineWidth(2);
   h1mu_Mnowin_mainpad->SetFrameBorderMode(0);
   h1mu_Mnowin_mainpad->SetFrameLineWidth(2);
   h1mu_Mnowin_mainpad->SetFrameBorderMode(0);
   
   THStack *h1mu_Mnowin_stack = new THStack();
   h1mu_Mnowin_stack->SetName("h1mu_Mnowin_stack");
   h1mu_Mnowin_stack->SetTitle("h1mu_Mnowin");
   h1mu_Mnowin_stack->SetMaximum(252.9701);
   Double_t xAxis9[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h1mu_Mnowin_stack_stack_2 = new TH1F("h1mu_Mnowin_stack_stack_2","h1mu_Mnowin",20, xAxis9);
   h1mu_Mnowin_stack_stack_2->SetMinimum(0);
   h1mu_Mnowin_stack_stack_2->SetMaximum(265.6186);
   h1mu_Mnowin_stack_stack_2->SetDirectory(0);
   h1mu_Mnowin_stack_stack_2->SetStats(0);
   h1mu_Mnowin_stack_stack_2->SetLineWidth(2);
   h1mu_Mnowin_stack_stack_2->SetMarkerStyle(20);
   h1mu_Mnowin_stack_stack_2->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   h1mu_Mnowin_stack_stack_2->GetXaxis()->SetNoExponent();
   h1mu_Mnowin_stack_stack_2->GetXaxis()->SetNdivisions(505);
   h1mu_Mnowin_stack_stack_2->GetXaxis()->SetLabelFont(132);
   h1mu_Mnowin_stack_stack_2->GetXaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_stack_stack_2->GetXaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_stack_stack_2->GetXaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_stack_stack_2->GetXaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_stack_stack_2->GetXaxis()->SetTitleFont(132);
   h1mu_Mnowin_stack_stack_2->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   h1mu_Mnowin_stack_stack_2->GetYaxis()->SetLabelFont(132);
   h1mu_Mnowin_stack_stack_2->GetYaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_stack_stack_2->GetYaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_stack_stack_2->GetYaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_stack_stack_2->GetYaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_stack_stack_2->GetYaxis()->SetTitleFont(132);
   h1mu_Mnowin_stack_stack_2->GetZaxis()->SetLabelFont(132);
   h1mu_Mnowin_stack_stack_2->GetZaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_stack_stack_2->GetZaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_stack_stack_2->GetZaxis()->SetTitleOffset(1.2);
   h1mu_Mnowin_stack_stack_2->GetZaxis()->SetTitleFont(132);
   h1mu_Mnowin_stack->SetHistogram(h1mu_Mnowin_stack_stack_2);
   
   Double_t xAxis10[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h1mu_Mnowin_hc_02_stack_1 = new TH1F("h1mu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",20, xAxis10);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(3,59.76283);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(4,138.813);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(5,175.1515);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(6,170.5673);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(7,145.6894);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(8,111.643);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(9,78.82656);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(10,48.63766);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(11,23.36844);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(12,9.503912);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(13,3.01889);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(14,0.4472429);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(15,0.2236214);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(16,0.1118107);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(17,0.05590536);
   h1mu_Mnowin_hc_02_stack_1->SetBinContent(18,0.05590536);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(3,1.827857);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(4,2.785748);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(5,3.129202);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(6,3.087981);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(7,2.853913);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(8,2.498288);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(9,2.099245);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(10,1.648971);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(11,1.142988);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(12,0.7289167);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(13,0.4108188);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(14,0.1581242);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(15,0.1118107);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(16,0.07906212);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(17,0.05590536);
   h1mu_Mnowin_hc_02_stack_1->SetBinError(18,0.05590536);
   h1mu_Mnowin_hc_02_stack_1->SetEntries(17277);
   h1mu_Mnowin_hc_02_stack_1->SetStats(0);
   h1mu_Mnowin_hc_02_stack_1->SetOption("Hist");
   h1mu_Mnowin_hc_02_stack_1->SetContour(20);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(0,0);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(1,8.757575);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(2,17.51515);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(3,26.27273);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(4,35.0303);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(5,43.78788);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(6,52.54545);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(7,61.30303);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(8,70.0606);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(9,78.81818);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(10,87.57575);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(11,96.33333);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(12,105.0909);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(13,113.8485);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(14,122.6061);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(15,131.3636);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(16,140.1212);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(17,148.8788);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(18,157.6364);
   h1mu_Mnowin_hc_02_stack_1->SetContourLevel(19,166.3939);
   h1mu_Mnowin_hc_02_stack_1->SetFillColor(2);
   h1mu_Mnowin_hc_02_stack_1->SetFillStyle(3254);
   h1mu_Mnowin_hc_02_stack_1->SetLineColor(2);
   h1mu_Mnowin_hc_02_stack_1->SetLineWidth(2);
   h1mu_Mnowin_hc_02_stack_1->SetMarkerStyle(20);
   h1mu_Mnowin_hc_02_stack_1->SetMarkerSize(0);
   h1mu_Mnowin_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   h1mu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   h1mu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   h1mu_Mnowin_stack->Add(h1mu_Mnowin_hc_02_stack_1,"Hist");
   Double_t xAxis11[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h1mu_Mnowin_hc_03_stack_2 = new TH1F("h1mu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",20, xAxis11);
   h1mu_Mnowin_hc_03_stack_2->SetStats(0);
   h1mu_Mnowin_hc_03_stack_2->SetOption("Hist");
   h1mu_Mnowin_hc_03_stack_2->SetContour(20);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(0,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(1,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(2,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(3,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(4,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(5,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(6,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(7,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(8,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(9,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(10,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(11,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(12,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(13,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(14,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(15,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(16,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(17,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(18,0);
   h1mu_Mnowin_hc_03_stack_2->SetContourLevel(19,0);
   h1mu_Mnowin_hc_03_stack_2->SetFillColor(4);
   h1mu_Mnowin_hc_03_stack_2->SetFillStyle(3245);
   h1mu_Mnowin_hc_03_stack_2->SetLineColor(4);
   h1mu_Mnowin_hc_03_stack_2->SetLineWidth(2);
   h1mu_Mnowin_hc_03_stack_2->SetMarkerStyle(20);
   h1mu_Mnowin_hc_03_stack_2->SetMarkerSize(0);
   h1mu_Mnowin_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   h1mu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   h1mu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   h1mu_Mnowin_stack->Add(h1mu_Mnowin_hc_03_stack_2,"Hist");
   Double_t xAxis12[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h1mu_Mnowin_hc_04_stack_3 = new TH1F("h1mu_Mnowin_hc_04_stack_3","QCD",20, xAxis12);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(3,48.05492);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(4,57.54539);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(5,44.35477);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(6,29.61065);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(7,19.20691);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(8,12.46566);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(9,7.663932);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(10,5.253654);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(11,3.370624);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(12,2.240806);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(13,1.90186);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(14,1.205139);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(15,0.8756089);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(16,0.6213999);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(17,0.4895878);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(18,0.4236817);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(19,0.2447939);
   h1mu_Mnowin_hc_04_stack_3->SetBinContent(20,0.2353787);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(3,0.6726398);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(4,0.7360696);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(5,0.646225);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(6,0.5280044);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(7,0.425248);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(8,0.3425873);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(9,0.2686207);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(10,0.2224049);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(11,0.178143);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(12,0.1452499);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(13,0.1338144);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(14,0.1065203);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(15,0.09079641);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(16,0.07648904);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(17,0.06789361);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(18,0.06315874);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(19,0.04800803);
   h1mu_Mnowin_hc_04_stack_3->SetBinError(20,0.04707575);
   h1mu_Mnowin_hc_04_stack_3->SetEntries(25041);
   h1mu_Mnowin_hc_04_stack_3->SetStats(0);
   h1mu_Mnowin_hc_04_stack_3->SetOption("Hist");
   h1mu_Mnowin_hc_04_stack_3->SetContour(20);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(0,0);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(1,2.87727);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(2,5.754539);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(3,8.631809);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(4,11.50908);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(5,14.38635);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(6,17.26362);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(7,20.14089);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(8,23.01816);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(9,25.89543);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(10,28.7727);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(11,31.64997);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(12,34.52724);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(13,37.40451);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(14,40.28178);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(15,43.15905);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(16,46.03631);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(17,48.91358);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(18,51.79085);
   h1mu_Mnowin_hc_04_stack_3->SetContourLevel(19,54.66812);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ffff");
   h1mu_Mnowin_hc_04_stack_3->SetFillColor(ci);
   h1mu_Mnowin_hc_04_stack_3->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   h1mu_Mnowin_hc_04_stack_3->SetLineColor(ci);
   h1mu_Mnowin_hc_04_stack_3->SetLineWidth(2);
   h1mu_Mnowin_hc_04_stack_3->SetMarkerStyle(20);
   h1mu_Mnowin_hc_04_stack_3->SetMarkerSize(0);
   h1mu_Mnowin_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   h1mu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   h1mu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   h1mu_Mnowin_stack->Add(h1mu_Mnowin_hc_04_stack_3,"Hist");
   Double_t xAxis13[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h1mu_Mnowin_hc_05_stack_4 = new TH1F("h1mu_Mnowin_hc_05_stack_4","#it{Vj}",20, xAxis13);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(3,3.917221);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(4,14.10199);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(5,19.5861);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(6,18.01921);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(7,21.93644);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(8,14.88544);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(9,7.834441);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(10,7.834441);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(11,9.40133);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(12,6.267553);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(13,3.133776);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(14,3.917221);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(15,8.617886);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(16,0.7834441);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(18,0.7834441);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(19,1.566888);
   h1mu_Mnowin_hc_05_stack_4->SetBinContent(20,1.566888);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(3,1.751834);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(4,3.323872);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(5,3.917221);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(6,3.757266);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(7,4.145597);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(8,3.414954);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(9,2.477468);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(10,2.477468);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(11,2.71393);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(12,2.215915);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(13,1.566888);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(14,1.751834);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(15,2.59839);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(16,0.7834441);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(18,0.7834441);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(19,1.107957);
   h1mu_Mnowin_hc_05_stack_4->SetBinError(20,1.107957);
   h1mu_Mnowin_hc_05_stack_4->SetEntries(184);
   h1mu_Mnowin_hc_05_stack_4->SetStats(0);
   h1mu_Mnowin_hc_05_stack_4->SetOption("Hist");
   h1mu_Mnowin_hc_05_stack_4->SetContour(20);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(0,0);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(1,1.096822);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(2,2.193644);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(3,3.290465);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(4,4.387287);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(5,5.484109);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(6,6.580931);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(7,7.677752);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(8,8.774574);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(9,9.871396);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(10,10.96822);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(11,12.06504);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(12,13.16186);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(13,14.25868);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(14,15.3555);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(15,16.45233);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(16,17.54915);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(17,18.64597);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(18,19.74279);
   h1mu_Mnowin_hc_05_stack_4->SetContourLevel(19,20.83961);
   h1mu_Mnowin_hc_05_stack_4->SetFillColor(6);
   h1mu_Mnowin_hc_05_stack_4->SetFillStyle(3295);
   h1mu_Mnowin_hc_05_stack_4->SetLineColor(6);
   h1mu_Mnowin_hc_05_stack_4->SetLineWidth(2);
   h1mu_Mnowin_hc_05_stack_4->SetMarkerStyle(20);
   h1mu_Mnowin_hc_05_stack_4->SetMarkerSize(0);
   h1mu_Mnowin_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   h1mu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   h1mu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   h1mu_Mnowin_stack->Add(h1mu_Mnowin_hc_05_stack_4,"Hist");
   Double_t xAxis14[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h1mu_Mnowin_hc_06_stack_5 = new TH1F("h1mu_Mnowin_hc_06_stack_5","Other",20, xAxis14);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(3,0.7096303);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(4,1.419261);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(5,2.34178);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(6,3.264299);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(7,2.270817);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(8,3.264299);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(9,2.980447);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(10,2.057928);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(11,1.774076);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(12,1.703113);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(13,0.7096303);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(14,1.348297);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(15,0.6386672);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(16,0.3548151);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(17,0.4967412);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(18,0.2838521);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(19,0.2128891);
   h1mu_Mnowin_hc_06_stack_5->SetBinContent(20,0.1419261);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(3,0.2244048);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(4,0.3173563);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(5,0.4076516);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(6,0.4812947);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(7,0.4014275);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(8,0.4812947);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(9,0.459893);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(10,0.3821476);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(11,0.3548151);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(12,0.3476464);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(13,0.2244048);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(14,0.3093207);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(15,0.2128891);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(16,0.1586782);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(17,0.1877505);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(18,0.1419261);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(19,0.1229116);
   h1mu_Mnowin_hc_06_stack_5->SetBinError(20,0.1003569);
   h1mu_Mnowin_hc_06_stack_5->SetEntries(366);
   h1mu_Mnowin_hc_06_stack_5->SetStats(0);
   h1mu_Mnowin_hc_06_stack_5->SetOption("Hist");
   h1mu_Mnowin_hc_06_stack_5->SetContour(20);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(0,0);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(1,0.163215);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(2,0.3264299);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(3,0.4896449);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(4,0.6528598);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(5,0.8160748);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(6,0.9792898);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(7,1.142505);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(8,1.30572);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(9,1.468935);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(10,1.63215);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(11,1.795365);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(12,1.95858);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(13,2.121795);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(14,2.285009);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(15,2.448224);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(16,2.611439);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(17,2.774654);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(18,2.937869);
   h1mu_Mnowin_hc_06_stack_5->SetContourLevel(19,3.101084);

   ci = TColor::GetColor("#006600");
   h1mu_Mnowin_hc_06_stack_5->SetFillColor(ci);
   h1mu_Mnowin_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   h1mu_Mnowin_hc_06_stack_5->SetLineColor(ci);
   h1mu_Mnowin_hc_06_stack_5->SetLineWidth(2);
   h1mu_Mnowin_hc_06_stack_5->SetMarkerStyle(20);
   h1mu_Mnowin_hc_06_stack_5->SetMarkerSize(0);
   h1mu_Mnowin_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   h1mu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   h1mu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   h1mu_Mnowin_stack->Add(h1mu_Mnowin_hc_06_stack_5,"Hist");
   h1mu_Mnowin_stack->Draw("");
   Double_t xAxis15[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h1mu_Mnowin_hc_01__2 = new TH1F("h1mu_Mnowin_hc_01__2","Data",20, xAxis15);
   h1mu_Mnowin_hc_01__2->SetBinContent(3,106.6994);
   h1mu_Mnowin_hc_01__2->SetBinContent(4,194.2735);
   h1mu_Mnowin_hc_01__2->SetBinContent(5,209.3724);
   h1mu_Mnowin_hc_01__2->SetBinContent(6,237.5572);
   h1mu_Mnowin_hc_01__2->SetBinContent(7,201.3196);
   h1mu_Mnowin_hc_01__2->SetBinContent(8,143.9435);
   h1mu_Mnowin_hc_01__2->SetBinContent(9,105.6928);
   h1mu_Mnowin_hc_01__2->SetBinContent(10,76.50146);
   h1mu_Mnowin_hc_01__2->SetBinContent(11,37.24413);
   h1mu_Mnowin_hc_01__2->SetBinContent(12,23.15176);
   h1mu_Mnowin_hc_01__2->SetBinContent(13,12.07918);
   h1mu_Mnowin_hc_01__2->SetBinContent(14,5.032991);
   h1mu_Mnowin_hc_01__2->SetBinContent(15,3.019795);
   h1mu_Mnowin_hc_01__2->SetBinContent(16,3.019795);
   h1mu_Mnowin_hc_01__2->SetBinContent(17,5.032991);
   h1mu_Mnowin_hc_01__2->SetBinContent(18,4.026393);
   h1mu_Mnowin_hc_01__2->SetBinContent(19,4.026393);
   h1mu_Mnowin_hc_01__2->SetBinContent(20,1.006598);
   h1mu_Mnowin_hc_01__2->SetBinError(3,10.36356);
   h1mu_Mnowin_hc_01__2->SetBinError(4,13.98411);
   h1mu_Mnowin_hc_01__2->SetBinError(5,14.51737);
   h1mu_Mnowin_hc_01__2->SetBinError(6,15.46366);
   h1mu_Mnowin_hc_01__2->SetBinError(7,14.23545);
   h1mu_Mnowin_hc_01__2->SetBinError(8,12.03716);
   h1mu_Mnowin_hc_01__2->SetBinError(9,10.31456);
   h1mu_Mnowin_hc_01__2->SetBinError(10,8.77532);
   h1mu_Mnowin_hc_01__2->SetBinError(11,6.122898);
   h1mu_Mnowin_hc_01__2->SetBinError(12,4.827476);
   h1mu_Mnowin_hc_01__2->SetBinError(13,3.486959);
   h1mu_Mnowin_hc_01__2->SetBinError(14,2.250822);
   h1mu_Mnowin_hc_01__2->SetBinError(15,1.743479);
   h1mu_Mnowin_hc_01__2->SetBinError(16,1.743479);
   h1mu_Mnowin_hc_01__2->SetBinError(17,2.250822);
   h1mu_Mnowin_hc_01__2->SetBinError(18,2.013196);
   h1mu_Mnowin_hc_01__2->SetBinError(19,2.013196);
   h1mu_Mnowin_hc_01__2->SetBinError(20,1.006598);
   h1mu_Mnowin_hc_01__2->SetEntries(1364);
   h1mu_Mnowin_hc_01__2->SetStats(0);
   h1mu_Mnowin_hc_01__2->SetOption("E1 sames");
   h1mu_Mnowin_hc_01__2->SetContour(20);
   h1mu_Mnowin_hc_01__2->SetContourLevel(0,0);
   h1mu_Mnowin_hc_01__2->SetContourLevel(1,11.87786);
   h1mu_Mnowin_hc_01__2->SetContourLevel(2,23.75572);
   h1mu_Mnowin_hc_01__2->SetContourLevel(3,35.63358);
   h1mu_Mnowin_hc_01__2->SetContourLevel(4,47.51144);
   h1mu_Mnowin_hc_01__2->SetContourLevel(5,59.3893);
   h1mu_Mnowin_hc_01__2->SetContourLevel(6,71.26716);
   h1mu_Mnowin_hc_01__2->SetContourLevel(7,83.14501);
   h1mu_Mnowin_hc_01__2->SetContourLevel(8,95.02287);
   h1mu_Mnowin_hc_01__2->SetContourLevel(9,106.9007);
   h1mu_Mnowin_hc_01__2->SetContourLevel(10,118.7786);
   h1mu_Mnowin_hc_01__2->SetContourLevel(11,130.6565);
   h1mu_Mnowin_hc_01__2->SetContourLevel(12,142.5343);
   h1mu_Mnowin_hc_01__2->SetContourLevel(13,154.4122);
   h1mu_Mnowin_hc_01__2->SetContourLevel(14,166.29);
   h1mu_Mnowin_hc_01__2->SetContourLevel(15,178.1679);
   h1mu_Mnowin_hc_01__2->SetContourLevel(16,190.0457);
   h1mu_Mnowin_hc_01__2->SetContourLevel(17,201.9236);
   h1mu_Mnowin_hc_01__2->SetContourLevel(18,213.8015);
   h1mu_Mnowin_hc_01__2->SetContourLevel(19,225.6793);

   h1mu_Mnowin_hc_01__2->SetLineColor(1);

   h1mu_Mnowin_hc_01__2->SetLineWidth(2);
   h1mu_Mnowin_hc_01__2->SetMarkerStyle(20);
   h1mu_Mnowin_hc_01__2->SetMarkerSize(1.2);
   h1mu_Mnowin_hc_01__2->GetXaxis()->SetNdivisions(505);
   h1mu_Mnowin_hc_01__2->GetXaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_01__2->GetXaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_01__2->GetXaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_01__2->GetXaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_01__2->GetXaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_01__2->GetXaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_01__2->GetYaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_01__2->GetYaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_hc_01__2->GetYaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_01__2->GetYaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_01__2->GetYaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_hc_01__2->GetYaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_01__2->GetZaxis()->SetLabelFont(132);
   h1mu_Mnowin_hc_01__2->GetZaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_hc_01__2->GetZaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_hc_01__2->GetZaxis()->SetTitleOffset(1.2);
   h1mu_Mnowin_hc_01__2->GetZaxis()->SetTitleFont(132);
   h1mu_Mnowin_hc_01__2->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1mu_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis16[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h1mu_Mnowin_stack_copy = new TH1F("h1mu_Mnowin_stack_copy","h1mu_Mnowin",20, xAxis16);
   h1mu_Mnowin_stack_copy->SetMinimum(0);
   h1mu_Mnowin_stack_copy->SetMaximum(265.6186);
   h1mu_Mnowin_stack_copy->SetDirectory(0);
   h1mu_Mnowin_stack_copy->SetStats(0);
   h1mu_Mnowin_stack_copy->SetLineWidth(2);
   h1mu_Mnowin_stack_copy->SetMarkerStyle(20);
   h1mu_Mnowin_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   h1mu_Mnowin_stack_copy->GetXaxis()->SetNdivisions(505);
   h1mu_Mnowin_stack_copy->GetXaxis()->SetLabelFont(132);
   h1mu_Mnowin_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_stack_copy->GetXaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_stack_copy->GetXaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_stack_copy->GetXaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_stack_copy->GetXaxis()->SetTitleFont(132);
   h1mu_Mnowin_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   h1mu_Mnowin_stack_copy->GetYaxis()->SetLabelFont(132);
   h1mu_Mnowin_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   h1mu_Mnowin_stack_copy->GetYaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_stack_copy->GetYaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_stack_copy->GetYaxis()->SetTitleOffset(0.95);
   h1mu_Mnowin_stack_copy->GetYaxis()->SetTitleFont(132);
   h1mu_Mnowin_stack_copy->GetZaxis()->SetLabelFont(132);
   h1mu_Mnowin_stack_copy->GetZaxis()->SetLabelSize(0.06);
   h1mu_Mnowin_stack_copy->GetZaxis()->SetTitleSize(0.072);
   h1mu_Mnowin_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   h1mu_Mnowin_stack_copy->GetZaxis()->SetTitleFont(132);
   h1mu_Mnowin_stack_copy->Draw("sameaxis");
   TBox *box = new TBox(20,0,30,265.6186);

   ci = 1181;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(120,0,120,265.6186);

   ci = 1182;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   h1mu_Mnowin_mainpad->Modified();
   h1mu_Mnowin_canvas->cd();
   h1mu_Mnowin_canvas->Modified();
   h1mu_Mnowin_canvas->cd();
   h1mu_Mnowin_canvas->SetSelected(h1mu_Mnowin_canvas);

   gPad->SaveAs("h1mu_Mnowin.pdf");
   gPad->SaveAs("h1mu_Mnowin.png");
}


==> figs/C/fig2d.C <==
void eh1_Mnowin()
{
//=========Macro generated from canvas: eh1_Mnowin_canvas/eh1_Mnowin
//=========  (Wed Jun  6 19:31:24 2018) by ROOT version 6.12/06
   TCanvas *eh1_Mnowin_canvas = new TCanvas("eh1_Mnowin_canvas", "eh1_Mnowin",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   eh1_Mnowin_canvas->SetHighLightColor(2);
   eh1_Mnowin_canvas->Range(0,0,1,1);
   eh1_Mnowin_canvas->SetFillColor(0);
   eh1_Mnowin_canvas->SetBorderMode(0);
   eh1_Mnowin_canvas->SetBorderSize(2);
   eh1_Mnowin_canvas->SetTickx(1);
   eh1_Mnowin_canvas->SetTicky(1);
   eh1_Mnowin_canvas->SetLeftMargin(0.14);
   eh1_Mnowin_canvas->SetRightMargin(0.05);
   eh1_Mnowin_canvas->SetTopMargin(0.05);
   eh1_Mnowin_canvas->SetBottomMargin(0.16);
   eh1_Mnowin_canvas->SetFrameLineWidth(2);
   eh1_Mnowin_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: eh1_Mnowin_mainpad
   TPad *eh1_Mnowin_mainpad = new TPad("eh1_Mnowin_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   eh1_Mnowin_mainpad->Draw();
   eh1_Mnowin_mainpad->cd();
   eh1_Mnowin_mainpad->Range(2.716049,-35.85018,126.1728,188.2135);
   eh1_Mnowin_mainpad->SetFillColor(0);
   eh1_Mnowin_mainpad->SetBorderMode(0);
   eh1_Mnowin_mainpad->SetBorderSize(2);
   eh1_Mnowin_mainpad->SetTickx(1);
   eh1_Mnowin_mainpad->SetTicky(1);
   eh1_Mnowin_mainpad->SetLeftMargin(0.14);
   eh1_Mnowin_mainpad->SetRightMargin(0.05);
   eh1_Mnowin_mainpad->SetTopMargin(0.05);
   eh1_Mnowin_mainpad->SetBottomMargin(0.16);
   eh1_Mnowin_mainpad->SetFrameLineWidth(2);
   eh1_Mnowin_mainpad->SetFrameBorderMode(0);
   eh1_Mnowin_mainpad->SetFrameLineWidth(2);
   eh1_Mnowin_mainpad->SetFrameBorderMode(0);
   
   THStack *eh1_Mnowin_stack = new THStack();
   eh1_Mnowin_stack->SetName("eh1_Mnowin_stack");
   eh1_Mnowin_stack->SetTitle("eh1_Mnowin");
   eh1_Mnowin_stack->SetMaximum(168.5812);
   Double_t xAxis33[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh1_Mnowin_stack_stack_5 = new TH1F("eh1_Mnowin_stack_stack_5","eh1_Mnowin",20, xAxis33);
   eh1_Mnowin_stack_stack_5->SetMinimum(0);
   eh1_Mnowin_stack_stack_5->SetMaximum(177.0103);
   eh1_Mnowin_stack_stack_5->SetDirectory(0);
   eh1_Mnowin_stack_stack_5->SetStats(0);
   eh1_Mnowin_stack_stack_5->SetLineWidth(2);
   eh1_Mnowin_stack_stack_5->SetMarkerStyle(20);
   eh1_Mnowin_stack_stack_5->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   eh1_Mnowin_stack_stack_5->GetXaxis()->SetNoExponent();
   eh1_Mnowin_stack_stack_5->GetXaxis()->SetNdivisions(505);
   eh1_Mnowin_stack_stack_5->GetXaxis()->SetLabelFont(132);
   eh1_Mnowin_stack_stack_5->GetXaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_stack_stack_5->GetXaxis()->SetLabelSize(0.06);
   eh1_Mnowin_stack_stack_5->GetXaxis()->SetTitleSize(0.072);
   eh1_Mnowin_stack_stack_5->GetXaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_stack_stack_5->GetXaxis()->SetTitleFont(132);
   eh1_Mnowin_stack_stack_5->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   eh1_Mnowin_stack_stack_5->GetYaxis()->SetLabelFont(132);
   eh1_Mnowin_stack_stack_5->GetYaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_stack_stack_5->GetYaxis()->SetLabelSize(0.06);
   eh1_Mnowin_stack_stack_5->GetYaxis()->SetTitleSize(0.072);
   eh1_Mnowin_stack_stack_5->GetYaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_stack_stack_5->GetYaxis()->SetTitleFont(132);
   eh1_Mnowin_stack_stack_5->GetZaxis()->SetLabelFont(132);
   eh1_Mnowin_stack_stack_5->GetZaxis()->SetLabelSize(0.06);
   eh1_Mnowin_stack_stack_5->GetZaxis()->SetTitleSize(0.072);
   eh1_Mnowin_stack_stack_5->GetZaxis()->SetTitleOffset(1.2);
   eh1_Mnowin_stack_stack_5->GetZaxis()->SetTitleFont(132);
   eh1_Mnowin_stack->SetHistogram(eh1_Mnowin_stack_stack_5);
   
   Double_t xAxis34[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh1_Mnowin_hc_02_stack_1 = new TH1F("eh1_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",20, xAxis34);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(3,34.68056);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(4,71.32416);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(5,82.6117);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(6,74.86856);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(7,58.5098);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(8,48.47644);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(9,29.77293);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(10,15.43176);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(11,7.579556);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(12,2.999105);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(13,0.926996);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(14,0.2181167);
   eh1_Mnowin_hc_02_stack_1->SetBinContent(15,0.1090584);
   eh1_Mnowin_hc_02_stack_1->SetBinError(3,1.375173);
   eh1_Mnowin_hc_02_stack_1->SetBinError(4,1.972118);
   eh1_Mnowin_hc_02_stack_1->SetBinError(5,2.122439);
   eh1_Mnowin_hc_02_stack_1->SetBinError(6,2.020525);
   eh1_Mnowin_hc_02_stack_1->SetBinError(7,1.786195);
   eh1_Mnowin_hc_02_stack_1->SetBinError(8,1.625848);
   eh1_Mnowin_hc_02_stack_1->SetBinError(9,1.274164);
   eh1_Mnowin_hc_02_stack_1->SetBinError(10,0.9173227);
   eh1_Mnowin_hc_02_stack_1->SetBinError(11,0.6428895);
   eh1_Mnowin_hc_02_stack_1->SetBinError(12,0.4043992);
   eh1_Mnowin_hc_02_stack_1->SetBinError(13,0.2248295);
   eh1_Mnowin_hc_02_stack_1->SetBinError(14,0.1090584);
   eh1_Mnowin_hc_02_stack_1->SetBinError(15,0.0771159);
   eh1_Mnowin_hc_02_stack_1->SetEntries(7840);
   eh1_Mnowin_hc_02_stack_1->SetStats(0);
   eh1_Mnowin_hc_02_stack_1->SetOption("Hist");
   eh1_Mnowin_hc_02_stack_1->SetContour(20);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(0,0);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(1,4.130585);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(2,8.26117);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(3,12.39176);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(4,16.52234);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(5,20.65293);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(6,24.78351);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(7,28.9141);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(8,33.04468);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(9,37.17527);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(10,41.30585);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(11,45.43644);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(12,49.56702);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(13,53.69761);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(14,57.82819);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(15,61.95878);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(16,66.08936);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(17,70.21995);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(18,74.35053);
   eh1_Mnowin_hc_02_stack_1->SetContourLevel(19,78.48112);
   eh1_Mnowin_hc_02_stack_1->SetFillColor(2);
   eh1_Mnowin_hc_02_stack_1->SetFillStyle(3254);
   eh1_Mnowin_hc_02_stack_1->SetLineColor(2);
   eh1_Mnowin_hc_02_stack_1->SetLineWidth(2);
   eh1_Mnowin_hc_02_stack_1->SetMarkerStyle(20);
   eh1_Mnowin_hc_02_stack_1->SetMarkerSize(0);
   eh1_Mnowin_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   eh1_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   eh1_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   eh1_Mnowin_stack->Add(eh1_Mnowin_hc_02_stack_1,"Hist");
   Double_t xAxis35[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh1_Mnowin_hc_03_stack_2 = new TH1F("eh1_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",20, xAxis35);
   eh1_Mnowin_hc_03_stack_2->SetStats(0);
   eh1_Mnowin_hc_03_stack_2->SetOption("Hist");
   eh1_Mnowin_hc_03_stack_2->SetContour(20);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(0,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(1,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(2,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(3,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(4,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(5,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(6,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(7,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(8,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(9,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(10,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(11,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(12,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(13,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(14,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(15,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(16,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(17,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(18,0);
   eh1_Mnowin_hc_03_stack_2->SetContourLevel(19,0);
   eh1_Mnowin_hc_03_stack_2->SetFillColor(4);
   eh1_Mnowin_hc_03_stack_2->SetFillStyle(3245);
   eh1_Mnowin_hc_03_stack_2->SetLineColor(4);
   eh1_Mnowin_hc_03_stack_2->SetLineWidth(2);
   eh1_Mnowin_hc_03_stack_2->SetMarkerStyle(20);
   eh1_Mnowin_hc_03_stack_2->SetMarkerSize(0);
   eh1_Mnowin_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   eh1_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   eh1_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   eh1_Mnowin_stack->Add(eh1_Mnowin_hc_03_stack_2,"Hist");
   Double_t xAxis36[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh1_Mnowin_hc_04_stack_3 = new TH1F("eh1_Mnowin_hc_04_stack_3","QCD",20, xAxis36);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(3,76.09837);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(4,84.44352);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(5,62.61776);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(6,38.98291);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(7,22.81784);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(8,15.17299);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(9,9.132972);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(10,6.94456);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(11,4.697791);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(12,3.063776);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(13,1.721551);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(14,1.371405);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(15,1.400584);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(16,0.8461859);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(17,0.5252188);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(18,0.320967);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(19,0.4376824);
   eh1_Mnowin_hc_04_stack_3->SetBinContent(20,0.2334306);
   eh1_Mnowin_hc_04_stack_3->SetBinError(3,1.490121);
   eh1_Mnowin_hc_04_stack_3->SetBinError(4,1.569701);
   eh1_Mnowin_hc_04_stack_3->SetBinError(5,1.351707);
   eh1_Mnowin_hc_04_stack_3->SetBinError(6,1.066525);
   eh1_Mnowin_hc_04_stack_3->SetBinError(7,0.8159643);
   eh1_Mnowin_hc_04_stack_3->SetBinError(8,0.6653796);
   eh1_Mnowin_hc_04_stack_3->SetBinError(9,0.5162261);
   eh1_Mnowin_hc_04_stack_3->SetBinError(10,0.450149);
   eh1_Mnowin_hc_04_stack_3->SetBinError(11,0.3702378);
   eh1_Mnowin_hc_04_stack_3->SetBinError(12,0.298994);
   eh1_Mnowin_hc_04_stack_3->SetBinError(13,0.2241268);
   eh1_Mnowin_hc_04_stack_3->SetBinError(14,0.2000399);
   eh1_Mnowin_hc_04_stack_3->SetBinError(15,0.2021568);
   eh1_Mnowin_hc_04_stack_3->SetBinError(16,0.1571328);
   eh1_Mnowin_hc_04_stack_3->SetBinError(17,0.1237953);
   eh1_Mnowin_hc_04_stack_3->SetBinError(18,0.09677521);
   eh1_Mnowin_hc_04_stack_3->SetBinError(19,0.1130091);
   eh1_Mnowin_hc_04_stack_3->SetBinError(20,0.08253018);
   eh1_Mnowin_hc_04_stack_3->SetEntries(11338);
   eh1_Mnowin_hc_04_stack_3->SetStats(0);
   eh1_Mnowin_hc_04_stack_3->SetOption("Hist");
   eh1_Mnowin_hc_04_stack_3->SetContour(20);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(0,0);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(1,4.222176);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(2,8.444352);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(3,12.66653);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(4,16.8887);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(5,21.11088);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(6,25.33305);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(7,29.55523);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(8,33.77741);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(9,37.99958);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(10,42.22176);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(11,46.44393);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(12,50.66611);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(13,54.88829);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(14,59.11046);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(15,63.33264);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(16,67.55481);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(17,71.77699);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(18,75.99916);
   eh1_Mnowin_hc_04_stack_3->SetContourLevel(19,80.22134);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ffff");
   eh1_Mnowin_hc_04_stack_3->SetFillColor(ci);
   eh1_Mnowin_hc_04_stack_3->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   eh1_Mnowin_hc_04_stack_3->SetLineColor(ci);
   eh1_Mnowin_hc_04_stack_3->SetLineWidth(2);
   eh1_Mnowin_hc_04_stack_3->SetMarkerStyle(20);
   eh1_Mnowin_hc_04_stack_3->SetMarkerSize(0);
   eh1_Mnowin_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   eh1_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   eh1_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   eh1_Mnowin_stack->Add(eh1_Mnowin_hc_04_stack_3,"Hist");
   Double_t xAxis37[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh1_Mnowin_hc_05_stack_4 = new TH1F("eh1_Mnowin_hc_05_stack_4","#it{Vj}",20, xAxis37);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(3,3.75918);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(4,7.518359);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(5,7.960615);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(6,8.181744);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(7,8.624);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(8,7.297231);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(9,7.076103);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(10,3.538051);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(11,5.307077);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(12,2.211282);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(13,1.769026);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(14,1.326769);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(15,0.8845128);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(16,0.6633846);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(17,0.8845128);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(18,0.6633846);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(19,0.2211282);
   eh1_Mnowin_hc_05_stack_4->SetBinContent(20,0.4422564);
   eh1_Mnowin_hc_05_stack_4->SetBinError(3,0.9117349);
   eh1_Mnowin_hc_05_stack_4->SetBinError(4,1.289388);
   eh1_Mnowin_hc_05_stack_4->SetBinError(5,1.326769);
   eh1_Mnowin_hc_05_stack_4->SetBinError(6,1.34507);
   eh1_Mnowin_hc_05_stack_4->SetBinError(7,1.380945);
   eh1_Mnowin_hc_05_stack_4->SetBinError(8,1.270285);
   eh1_Mnowin_hc_05_stack_4->SetBinError(9,1.25089);
   eh1_Mnowin_hc_05_stack_4->SetBinError(10,0.8845128);
   eh1_Mnowin_hc_05_stack_4->SetBinError(11,1.083303);
   eh1_Mnowin_hc_05_stack_4->SetBinError(12,0.6992688);
   eh1_Mnowin_hc_05_stack_4->SetBinError(13,0.625445);
   eh1_Mnowin_hc_05_stack_4->SetBinError(14,0.5416513);
   eh1_Mnowin_hc_05_stack_4->SetBinError(15,0.4422564);
   eh1_Mnowin_hc_05_stack_4->SetBinError(16,0.3830053);
   eh1_Mnowin_hc_05_stack_4->SetBinError(17,0.4422564);
   eh1_Mnowin_hc_05_stack_4->SetBinError(18,0.3830053);
   eh1_Mnowin_hc_05_stack_4->SetBinError(19,0.2211282);
   eh1_Mnowin_hc_05_stack_4->SetBinError(20,0.3127225);
   eh1_Mnowin_hc_05_stack_4->SetEntries(309);
   eh1_Mnowin_hc_05_stack_4->SetStats(0);
   eh1_Mnowin_hc_05_stack_4->SetOption("Hist");
   eh1_Mnowin_hc_05_stack_4->SetContour(20);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(0,0);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(1,0.4312);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(2,0.8624);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(3,1.2936);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(4,1.7248);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(5,2.156);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(6,2.5872);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(7,3.0184);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(8,3.4496);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(9,3.8808);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(10,4.312);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(11,4.7432);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(12,5.1744);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(13,5.6056);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(14,6.0368);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(15,6.468);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(16,6.8992);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(17,7.3304);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(18,7.7616);
   eh1_Mnowin_hc_05_stack_4->SetContourLevel(19,8.1928);
   eh1_Mnowin_hc_05_stack_4->SetFillColor(6);
   eh1_Mnowin_hc_05_stack_4->SetFillStyle(3295);
   eh1_Mnowin_hc_05_stack_4->SetLineColor(6);
   eh1_Mnowin_hc_05_stack_4->SetLineWidth(2);
   eh1_Mnowin_hc_05_stack_4->SetMarkerStyle(20);
   eh1_Mnowin_hc_05_stack_4->SetMarkerSize(0);
   eh1_Mnowin_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   eh1_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   eh1_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   eh1_Mnowin_stack->Add(eh1_Mnowin_hc_05_stack_4,"Hist");
   Double_t xAxis38[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh1_Mnowin_hc_06_stack_5 = new TH1F("eh1_Mnowin_hc_06_stack_5","Other",20, xAxis38);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(3,1.179142);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(4,2.653069);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(5,3.141308);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(6,2.88337);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(7,2.800462);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(8,2.312223);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(9,1.326535);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(10,0.9396287);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(11,0.5527228);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(12,0.2671493);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(13,0.05527227);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(14,0.02763614);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(15,0.04606023);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(16,0.01842409);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(18,0.01842409);
   eh1_Mnowin_hc_06_stack_5->SetBinContent(20,0.01842409);
   eh1_Mnowin_hc_06_stack_5->SetBinError(3,0.1042224);
   eh1_Mnowin_hc_06_stack_5->SetBinError(4,0.1563336);
   eh1_Mnowin_hc_06_stack_5->SetBinError(5,0.1701113);
   eh1_Mnowin_hc_06_stack_5->SetBinError(6,0.1629777);
   eh1_Mnowin_hc_06_stack_5->SetBinError(7,0.1606175);
   eh1_Mnowin_hc_06_stack_5->SetBinError(8,0.1459463);
   eh1_Mnowin_hc_06_stack_5->SetBinError(9,0.1105445);
   eh1_Mnowin_hc_06_stack_5->SetBinError(10,0.0930371);
   eh1_Mnowin_hc_06_stack_5->SetBinError(11,0.0713562);
   eh1_Mnowin_hc_06_stack_5->SetBinError(12,0.04960838);
   eh1_Mnowin_hc_06_stack_5->SetBinError(13,0.02256481);
   eh1_Mnowin_hc_06_stack_5->SetBinError(14,0.01595573);
   eh1_Mnowin_hc_06_stack_5->SetBinError(15,0.02059876);
   eh1_Mnowin_hc_06_stack_5->SetBinError(16,0.0130278);
   eh1_Mnowin_hc_06_stack_5->SetBinError(18,0.0130278);
   eh1_Mnowin_hc_06_stack_5->SetBinError(20,0.0130278);
   eh1_Mnowin_hc_06_stack_5->SetEntries(1980);
   eh1_Mnowin_hc_06_stack_5->SetStats(0);
   eh1_Mnowin_hc_06_stack_5->SetOption("Hist");
   eh1_Mnowin_hc_06_stack_5->SetContour(20);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(0,0);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(1,0.1570654);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(2,0.3141308);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(3,0.4711961);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(4,0.6282615);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(5,0.7853269);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(6,0.9423923);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(7,1.099458);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(8,1.256523);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(9,1.413588);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(10,1.570654);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(11,1.727719);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(12,1.884785);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(13,2.04185);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(14,2.198915);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(15,2.355981);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(16,2.513046);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(17,2.670111);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(18,2.827177);
   eh1_Mnowin_hc_06_stack_5->SetContourLevel(19,2.984242);

   ci = TColor::GetColor("#006600");
   eh1_Mnowin_hc_06_stack_5->SetFillColor(ci);
   eh1_Mnowin_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   eh1_Mnowin_hc_06_stack_5->SetLineColor(ci);
   eh1_Mnowin_hc_06_stack_5->SetLineWidth(2);
   eh1_Mnowin_hc_06_stack_5->SetMarkerStyle(20);
   eh1_Mnowin_hc_06_stack_5->SetMarkerSize(0);
   eh1_Mnowin_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   eh1_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   eh1_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   eh1_Mnowin_stack->Add(eh1_Mnowin_hc_06_stack_5,"Hist");
   eh1_Mnowin_stack->Draw("");
   Double_t xAxis39[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh1_Mnowin_hc_01__5 = new TH1F("eh1_Mnowin_hc_01__5","Data",20, xAxis39);
   eh1_Mnowin_hc_01__5->SetBinContent(3,110.7719);
   eh1_Mnowin_hc_01__5->SetBinContent(4,156.0877);
   eh1_Mnowin_hc_01__5->SetBinContent(5,150.0456);
   eh1_Mnowin_hc_01__5->SetBinContent(6,123.8632);
   eh1_Mnowin_hc_01__5->SetBinContent(7,105.7368);
   eh1_Mnowin_hc_01__5->SetBinContent(8,54.37895);
   eh1_Mnowin_hc_01__5->SetBinContent(9,47.32983);
   eh1_Mnowin_hc_01__5->SetBinContent(10,31.21754);
   eh1_Mnowin_hc_01__5->SetBinContent(11,28.19649);
   eh1_Mnowin_hc_01__5->SetBinContent(12,19.13333);
   eh1_Mnowin_hc_01__5->SetBinContent(13,14.09825);
   eh1_Mnowin_hc_01__5->SetBinContent(14,7.049123);
   eh1_Mnowin_hc_01__5->SetBinContent(15,4.02807);
   eh1_Mnowin_hc_01__5->SetBinContent(16,3.021053);
   eh1_Mnowin_hc_01__5->SetBinContent(17,3.021053);
   eh1_Mnowin_hc_01__5->SetBinContent(18,3.021053);
   eh1_Mnowin_hc_01__5->SetBinError(3,10.56169);
   eh1_Mnowin_hc_01__5->SetBinError(4,12.53727);
   eh1_Mnowin_hc_01__5->SetBinError(5,12.29222);
   eh1_Mnowin_hc_01__5->SetBinError(6,11.16836);
   eh1_Mnowin_hc_01__5->SetBinError(7,10.31886);
   eh1_Mnowin_hc_01__5->SetBinError(8,7.400037);
   eh1_Mnowin_hc_01__5->SetBinError(9,6.903764);
   eh1_Mnowin_hc_01__5->SetBinError(10,5.606836);
   eh1_Mnowin_hc_01__5->SetBinError(11,5.328636);
   eh1_Mnowin_hc_01__5->SetBinError(12,4.389488);
   eh1_Mnowin_hc_01__5->SetBinError(13,3.767915);
   eh1_Mnowin_hc_01__5->SetBinError(14,2.664318);
   eh1_Mnowin_hc_01__5->SetBinError(15,2.014035);
   eh1_Mnowin_hc_01__5->SetBinError(16,1.744206);
   eh1_Mnowin_hc_01__5->SetBinError(17,1.744206);
   eh1_Mnowin_hc_01__5->SetBinError(18,1.744206);
   eh1_Mnowin_hc_01__5->SetEntries(855);
   eh1_Mnowin_hc_01__5->SetStats(0);
   eh1_Mnowin_hc_01__5->SetOption("E1 sames");
   eh1_Mnowin_hc_01__5->SetContour(20);
   eh1_Mnowin_hc_01__5->SetContourLevel(0,0);
   eh1_Mnowin_hc_01__5->SetContourLevel(1,7.804386);
   eh1_Mnowin_hc_01__5->SetContourLevel(2,15.60877);
   eh1_Mnowin_hc_01__5->SetContourLevel(3,23.41316);
   eh1_Mnowin_hc_01__5->SetContourLevel(4,31.21754);
   eh1_Mnowin_hc_01__5->SetContourLevel(5,39.02193);
   eh1_Mnowin_hc_01__5->SetContourLevel(6,46.82632);
   eh1_Mnowin_hc_01__5->SetContourLevel(7,54.6307);
   eh1_Mnowin_hc_01__5->SetContourLevel(8,62.43509);
   eh1_Mnowin_hc_01__5->SetContourLevel(9,70.23947);
   eh1_Mnowin_hc_01__5->SetContourLevel(10,78.04386);
   eh1_Mnowin_hc_01__5->SetContourLevel(11,85.84825);
   eh1_Mnowin_hc_01__5->SetContourLevel(12,93.65263);
   eh1_Mnowin_hc_01__5->SetContourLevel(13,101.457);
   eh1_Mnowin_hc_01__5->SetContourLevel(14,109.2614);
   eh1_Mnowin_hc_01__5->SetContourLevel(15,117.0658);
   eh1_Mnowin_hc_01__5->SetContourLevel(16,124.8702);
   eh1_Mnowin_hc_01__5->SetContourLevel(17,132.6746);
   eh1_Mnowin_hc_01__5->SetContourLevel(18,140.4789);
   eh1_Mnowin_hc_01__5->SetContourLevel(19,148.2833);

   eh1_Mnowin_hc_01__5->SetLineColor(1);

   eh1_Mnowin_hc_01__5->SetLineWidth(2);
   eh1_Mnowin_hc_01__5->SetMarkerStyle(20);
   eh1_Mnowin_hc_01__5->SetMarkerSize(1.2);
   eh1_Mnowin_hc_01__5->GetXaxis()->SetNdivisions(505);
   eh1_Mnowin_hc_01__5->GetXaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_01__5->GetXaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_01__5->GetXaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_01__5->GetXaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_01__5->GetXaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_01__5->GetXaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_01__5->GetYaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_01__5->GetYaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_hc_01__5->GetYaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_01__5->GetYaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_01__5->GetYaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_hc_01__5->GetYaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_01__5->GetZaxis()->SetLabelFont(132);
   eh1_Mnowin_hc_01__5->GetZaxis()->SetLabelSize(0.06);
   eh1_Mnowin_hc_01__5->GetZaxis()->SetTitleSize(0.072);
   eh1_Mnowin_hc_01__5->GetZaxis()->SetTitleOffset(1.2);
   eh1_Mnowin_hc_01__5->GetZaxis()->SetTitleFont(132);
   eh1_Mnowin_hc_01__5->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh1_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis40[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh1_Mnowin_stack_copy = new TH1F("eh1_Mnowin_stack_copy","eh1_Mnowin",20, xAxis40);
   eh1_Mnowin_stack_copy->SetMinimum(0);
   eh1_Mnowin_stack_copy->SetMaximum(177.0103);
   eh1_Mnowin_stack_copy->SetDirectory(0);
   eh1_Mnowin_stack_copy->SetStats(0);
   eh1_Mnowin_stack_copy->SetLineWidth(2);
   eh1_Mnowin_stack_copy->SetMarkerStyle(20);
   eh1_Mnowin_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}1}}) [GeV/#it{c}^{2}]");
   eh1_Mnowin_stack_copy->GetXaxis()->SetNdivisions(505);
   eh1_Mnowin_stack_copy->GetXaxis()->SetLabelFont(132);
   eh1_Mnowin_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_stack_copy->GetXaxis()->SetLabelSize(0.06);
   eh1_Mnowin_stack_copy->GetXaxis()->SetTitleSize(0.072);
   eh1_Mnowin_stack_copy->GetXaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_stack_copy->GetXaxis()->SetTitleFont(132);
   eh1_Mnowin_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   eh1_Mnowin_stack_copy->GetYaxis()->SetLabelFont(132);
   eh1_Mnowin_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   eh1_Mnowin_stack_copy->GetYaxis()->SetLabelSize(0.06);
   eh1_Mnowin_stack_copy->GetYaxis()->SetTitleSize(0.072);
   eh1_Mnowin_stack_copy->GetYaxis()->SetTitleOffset(0.95);
   eh1_Mnowin_stack_copy->GetYaxis()->SetTitleFont(132);
   eh1_Mnowin_stack_copy->GetZaxis()->SetLabelFont(132);
   eh1_Mnowin_stack_copy->GetZaxis()->SetLabelSize(0.06);
   eh1_Mnowin_stack_copy->GetZaxis()->SetTitleSize(0.072);
   eh1_Mnowin_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   eh1_Mnowin_stack_copy->GetZaxis()->SetTitleFont(132);
   eh1_Mnowin_stack_copy->Draw("sameaxis");
   TBox *box = new TBox(20,0,30,177.0103);

   ci = 1187;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(120,0,120,177.0103);

   ci = 1188;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   eh1_Mnowin_mainpad->Modified();
   eh1_Mnowin_canvas->cd();
   eh1_Mnowin_canvas->Modified();
   eh1_Mnowin_canvas->cd();
   eh1_Mnowin_canvas->SetSelected(eh1_Mnowin_canvas);

   gPad->SaveAs("eh1_Mnowin.pdf");
   gPad->SaveAs("eh1_Mnowin.png");
}


==> figs/C/fig2e.C <==
void h3mu_Mnowin()
{
//=========Macro generated from canvas: h3mu_Mnowin_canvas/h3mu_Mnowin
//=========  (Wed Jun  6 19:31:24 2018) by ROOT version 6.12/06
   TCanvas *h3mu_Mnowin_canvas = new TCanvas("h3mu_Mnowin_canvas", "h3mu_Mnowin",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   h3mu_Mnowin_canvas->SetHighLightColor(2);
   h3mu_Mnowin_canvas->Range(0,0,1,1);
   h3mu_Mnowin_canvas->SetFillColor(0);
   h3mu_Mnowin_canvas->SetBorderMode(0);
   h3mu_Mnowin_canvas->SetBorderSize(2);
   h3mu_Mnowin_canvas->SetTickx(1);
   h3mu_Mnowin_canvas->SetTicky(1);
   h3mu_Mnowin_canvas->SetLeftMargin(0.14);
   h3mu_Mnowin_canvas->SetRightMargin(0.05);
   h3mu_Mnowin_canvas->SetTopMargin(0.05);
   h3mu_Mnowin_canvas->SetBottomMargin(0.16);
   h3mu_Mnowin_canvas->SetFrameLineWidth(2);
   h3mu_Mnowin_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: h3mu_Mnowin_mainpad
   TPad *h3mu_Mnowin_mainpad = new TPad("h3mu_Mnowin_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   h3mu_Mnowin_mainpad->Draw();
   h3mu_Mnowin_mainpad->cd();
   h3mu_Mnowin_mainpad->Range(2.716049,-10.91698,126.1728,57.31414);
   h3mu_Mnowin_mainpad->SetFillColor(0);
   h3mu_Mnowin_mainpad->SetBorderMode(0);
   h3mu_Mnowin_mainpad->SetBorderSize(2);
   h3mu_Mnowin_mainpad->SetTickx(1);
   h3mu_Mnowin_mainpad->SetTicky(1);
   h3mu_Mnowin_mainpad->SetLeftMargin(0.14);
   h3mu_Mnowin_mainpad->SetRightMargin(0.05);
   h3mu_Mnowin_mainpad->SetTopMargin(0.05);
   h3mu_Mnowin_mainpad->SetBottomMargin(0.16);
   h3mu_Mnowin_mainpad->SetFrameLineWidth(2);
   h3mu_Mnowin_mainpad->SetFrameBorderMode(0);
   h3mu_Mnowin_mainpad->SetFrameLineWidth(2);
   h3mu_Mnowin_mainpad->SetFrameBorderMode(0);
   
   THStack *h3mu_Mnowin_stack = new THStack();
   h3mu_Mnowin_stack->SetName("h3mu_Mnowin_stack");
   h3mu_Mnowin_stack->SetTitle("h3mu_Mnowin");
   h3mu_Mnowin_stack->SetMaximum(51.33579);
   Double_t xAxis17[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h3mu_Mnowin_stack_stack_3 = new TH1F("h3mu_Mnowin_stack_stack_3","h3mu_Mnowin",20, xAxis17);
   h3mu_Mnowin_stack_stack_3->SetMinimum(0);
   h3mu_Mnowin_stack_stack_3->SetMaximum(53.90258);
   h3mu_Mnowin_stack_stack_3->SetDirectory(0);
   h3mu_Mnowin_stack_stack_3->SetStats(0);
   h3mu_Mnowin_stack_stack_3->SetLineWidth(2);
   h3mu_Mnowin_stack_stack_3->SetMarkerStyle(20);
   h3mu_Mnowin_stack_stack_3->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   h3mu_Mnowin_stack_stack_3->GetXaxis()->SetNoExponent();
   h3mu_Mnowin_stack_stack_3->GetXaxis()->SetNdivisions(505);
   h3mu_Mnowin_stack_stack_3->GetXaxis()->SetLabelFont(132);
   h3mu_Mnowin_stack_stack_3->GetXaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_stack_stack_3->GetXaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_stack_stack_3->GetXaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_stack_stack_3->GetXaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_stack_stack_3->GetXaxis()->SetTitleFont(132);
   h3mu_Mnowin_stack_stack_3->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   h3mu_Mnowin_stack_stack_3->GetYaxis()->SetLabelFont(132);
   h3mu_Mnowin_stack_stack_3->GetYaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_stack_stack_3->GetYaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_stack_stack_3->GetYaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_stack_stack_3->GetYaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_stack_stack_3->GetYaxis()->SetTitleFont(132);
   h3mu_Mnowin_stack_stack_3->GetZaxis()->SetLabelFont(132);
   h3mu_Mnowin_stack_stack_3->GetZaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_stack_stack_3->GetZaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_stack_stack_3->GetZaxis()->SetTitleOffset(1.2);
   h3mu_Mnowin_stack_stack_3->GetZaxis()->SetTitleFont(132);
   h3mu_Mnowin_stack->SetHistogram(h3mu_Mnowin_stack_stack_3);
   
   Double_t xAxis18[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h3mu_Mnowin_hc_02_stack_1 = new TH1F("h3mu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",20, xAxis18);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(5,2.584384);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(6,10.86398);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(7,21.9194);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(8,35.31991);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(9,31.92192);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(10,27.47104);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(11,17.80353);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(12,10.9597);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(13,3.732999);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(14,0.9571792);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(15,0.1914358);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(16,0.1435769);
   h3mu_Mnowin_hc_02_stack_1->SetBinContent(19,0.04785896);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(5,0.3516901);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(6,0.7210679);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(7,1.024226);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(8,1.300144);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(9,1.236022);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(10,1.146619);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(11,0.9230702);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(12,0.7242375);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(13,0.4226789);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(14,0.2140318);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(15,0.09571792);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(16,0.08289415);
   h3mu_Mnowin_hc_02_stack_1->SetBinError(19,0.04785896);
   h3mu_Mnowin_hc_02_stack_1->SetEntries(3425);
   h3mu_Mnowin_hc_02_stack_1->SetStats(0);
   h3mu_Mnowin_hc_02_stack_1->SetOption("Hist");
   h3mu_Mnowin_hc_02_stack_1->SetContour(20);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(0,0);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(1,1.765996);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(2,3.531991);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(3,5.297987);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(4,7.063982);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(5,8.829978);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(6,10.59597);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(7,12.36197);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(8,14.12796);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(9,15.89396);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(10,17.65996);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(11,19.42595);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(12,21.19195);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(13,22.95794);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(14,24.72394);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(15,26.48993);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(16,28.25593);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(17,30.02192);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(18,31.78792);
   h3mu_Mnowin_hc_02_stack_1->SetContourLevel(19,33.55392);
   h3mu_Mnowin_hc_02_stack_1->SetFillColor(2);
   h3mu_Mnowin_hc_02_stack_1->SetFillStyle(3254);
   h3mu_Mnowin_hc_02_stack_1->SetLineColor(2);
   h3mu_Mnowin_hc_02_stack_1->SetLineWidth(2);
   h3mu_Mnowin_hc_02_stack_1->SetMarkerStyle(20);
   h3mu_Mnowin_hc_02_stack_1->SetMarkerSize(0);
   h3mu_Mnowin_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   h3mu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   h3mu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   h3mu_Mnowin_stack->Add(h3mu_Mnowin_hc_02_stack_1,"Hist");
   Double_t xAxis19[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h3mu_Mnowin_hc_03_stack_2 = new TH1F("h3mu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",20, xAxis19);
   h3mu_Mnowin_hc_03_stack_2->SetEntries(166);
   h3mu_Mnowin_hc_03_stack_2->SetStats(0);
   h3mu_Mnowin_hc_03_stack_2->SetOption("Hist");
   h3mu_Mnowin_hc_03_stack_2->SetContour(20);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(0,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(1,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(2,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(3,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(4,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(5,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(6,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(7,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(8,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(9,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(10,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(11,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(12,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(13,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(14,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(15,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(16,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(17,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(18,0);
   h3mu_Mnowin_hc_03_stack_2->SetContourLevel(19,0);
   h3mu_Mnowin_hc_03_stack_2->SetFillColor(4);
   h3mu_Mnowin_hc_03_stack_2->SetFillStyle(3245);
   h3mu_Mnowin_hc_03_stack_2->SetLineColor(4);
   h3mu_Mnowin_hc_03_stack_2->SetLineWidth(2);
   h3mu_Mnowin_hc_03_stack_2->SetMarkerStyle(20);
   h3mu_Mnowin_hc_03_stack_2->SetMarkerSize(0);
   h3mu_Mnowin_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   h3mu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   h3mu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   h3mu_Mnowin_stack->Add(h3mu_Mnowin_hc_03_stack_2,"Hist");
   Double_t xAxis20[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h3mu_Mnowin_hc_04_stack_3 = new TH1F("h3mu_Mnowin_hc_04_stack_3","QCD",20, xAxis20);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(3,0.009656865);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(4,0.5118139);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(5,2.723236);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(6,4.258677);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(7,3.949658);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(8,3.167452);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(9,2.394902);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(10,1.60304);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(11,0.9463728);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(12,0.5311276);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(13,0.3379903);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(14,0.3186766);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(15,0.1158824);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(16,0.1158824);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(17,0.1062255);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(18,0.03862746);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(19,0.0289706);
   h3mu_Mnowin_hc_04_stack_3->SetBinContent(20,0.03862746);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(3,0.009656865);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(4,0.07030304);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(5,0.1621663);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(6,0.2027942);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(7,0.195298);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(8,0.1748933);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(9,0.1520765);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(10,0.12442);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(11,0.09559809);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(12,0.07161723);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(13,0.05713078);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(14,0.05547447);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(15,0.03345236);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(16,0.03345236);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(17,0.0320282);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(18,0.01931373);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(19,0.01672618);
   h3mu_Mnowin_hc_04_stack_3->SetBinError(20,0.01931373);
   h3mu_Mnowin_hc_04_stack_3->SetEntries(2195);
   h3mu_Mnowin_hc_04_stack_3->SetStats(0);
   h3mu_Mnowin_hc_04_stack_3->SetOption("Hist");
   h3mu_Mnowin_hc_04_stack_3->SetContour(20);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(0,0);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(1,0.2129339);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(2,0.4258678);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(3,0.6388016);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(4,0.8517355);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(5,1.064669);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(6,1.277603);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(7,1.490537);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(8,1.703471);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(9,1.916405);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(10,2.129339);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(11,2.342273);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(12,2.555207);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(13,2.76814);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(14,2.981074);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(15,3.194008);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(16,3.406942);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(17,3.619876);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(18,3.83281);
   h3mu_Mnowin_hc_04_stack_3->SetContourLevel(19,4.045744);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ffff");
   h3mu_Mnowin_hc_04_stack_3->SetFillColor(ci);
   h3mu_Mnowin_hc_04_stack_3->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   h3mu_Mnowin_hc_04_stack_3->SetLineColor(ci);
   h3mu_Mnowin_hc_04_stack_3->SetLineWidth(2);
   h3mu_Mnowin_hc_04_stack_3->SetMarkerStyle(20);
   h3mu_Mnowin_hc_04_stack_3->SetMarkerSize(0);
   h3mu_Mnowin_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   h3mu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   h3mu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   h3mu_Mnowin_stack->Add(h3mu_Mnowin_hc_04_stack_3,"Hist");
   Double_t xAxis21[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h3mu_Mnowin_hc_05_stack_4 = new TH1F("h3mu_Mnowin_hc_05_stack_4","#it{Vj}",20, xAxis21);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(4,0.02822709);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(6,0.08468127);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(7,0.05645418);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(8,0.2822709);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(9,0.3669522);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(10,0.4798605);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(11,0.4798605);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(12,0.649223);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(13,0.7056772);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(14,0.3951792);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(15,0.4234063);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(16,0.4516334);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(17,0.1975896);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(18,0.1411354);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(19,0.1693625);
   h3mu_Mnowin_hc_05_stack_4->SetBinContent(20,0.1411354);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(4,0.02822709);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(6,0.04889075);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(7,0.03991913);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(8,0.08926189);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(9,0.1017742);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(10,0.1163833);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(11,0.1163833);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(12,0.1353724);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(13,0.1411354);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(14,0.1056161);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(15,0.109323);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(16,0.1129084);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(17,0.07468186);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(18,0.06311769);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(19,0.06914196);
   h3mu_Mnowin_hc_05_stack_4->SetBinError(20,0.06311769);
   h3mu_Mnowin_hc_05_stack_4->SetEntries(179);
   h3mu_Mnowin_hc_05_stack_4->SetStats(0);
   h3mu_Mnowin_hc_05_stack_4->SetOption("Hist");
   h3mu_Mnowin_hc_05_stack_4->SetContour(20);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(0,0);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(1,0.03528386);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(2,0.07056772);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(3,0.1058516);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(4,0.1411354);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(5,0.1764193);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(6,0.2117032);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(7,0.246987);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(8,0.2822709);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(9,0.3175547);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(10,0.3528386);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(11,0.3881225);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(12,0.4234063);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(13,0.4586902);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(14,0.4939741);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(15,0.5292579);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(16,0.5645418);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(17,0.5998256);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(18,0.6351095);
   h3mu_Mnowin_hc_05_stack_4->SetContourLevel(19,0.6703934);
   h3mu_Mnowin_hc_05_stack_4->SetFillColor(6);
   h3mu_Mnowin_hc_05_stack_4->SetFillStyle(3295);
   h3mu_Mnowin_hc_05_stack_4->SetLineColor(6);
   h3mu_Mnowin_hc_05_stack_4->SetLineWidth(2);
   h3mu_Mnowin_hc_05_stack_4->SetMarkerStyle(20);
   h3mu_Mnowin_hc_05_stack_4->SetMarkerSize(0);
   h3mu_Mnowin_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   h3mu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   h3mu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   h3mu_Mnowin_stack->Add(h3mu_Mnowin_hc_05_stack_4,"Hist");
   Double_t xAxis22[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h3mu_Mnowin_hc_06_stack_5 = new TH1F("h3mu_Mnowin_hc_06_stack_5","Other",20, xAxis22);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(5,0.4278924);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(6,0.5705231);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(7,0.7131539);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(8,1.141046);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(9,1.141046);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(10,0.7131539);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(11,2.139462);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(12,1.141046);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(13,0.9984155);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(14,0.8557847);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(15,1.711569);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(16,1.426308);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(17,0.7131539);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(18,0.1426308);
   h3mu_Mnowin_hc_06_stack_5->SetBinContent(19,0.9984155);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(5,0.2470438);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(6,0.2852616);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(7,0.3189321);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(8,0.4034208);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(9,0.4034208);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(10,0.3189321);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(11,0.5524066);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(12,0.4034208);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(13,0.3773656);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(14,0.3493726);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(15,0.4940875);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(16,0.4510381);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(17,0.3189321);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(18,0.1426308);
   h3mu_Mnowin_hc_06_stack_5->SetBinError(19,0.3773656);
   h3mu_Mnowin_hc_06_stack_5->SetEntries(104);
   h3mu_Mnowin_hc_06_stack_5->SetStats(0);
   h3mu_Mnowin_hc_06_stack_5->SetOption("Hist");
   h3mu_Mnowin_hc_06_stack_5->SetContour(20);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(0,0);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(1,0.1069731);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(2,0.2139462);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(3,0.3209193);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(4,0.4278923);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(5,0.5348654);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(6,0.6418385);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(7,0.7488116);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(8,0.8557847);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(9,0.9627578);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(10,1.069731);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(11,1.176704);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(12,1.283677);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(13,1.39065);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(14,1.497623);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(15,1.604596);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(16,1.711569);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(17,1.818542);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(18,1.925516);
   h3mu_Mnowin_hc_06_stack_5->SetContourLevel(19,2.032489);

   ci = TColor::GetColor("#006600");
   h3mu_Mnowin_hc_06_stack_5->SetFillColor(ci);
   h3mu_Mnowin_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   h3mu_Mnowin_hc_06_stack_5->SetLineColor(ci);
   h3mu_Mnowin_hc_06_stack_5->SetLineWidth(2);
   h3mu_Mnowin_hc_06_stack_5->SetMarkerStyle(20);
   h3mu_Mnowin_hc_06_stack_5->SetMarkerSize(0);
   h3mu_Mnowin_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   h3mu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   h3mu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   h3mu_Mnowin_stack->Add(h3mu_Mnowin_hc_06_stack_5,"Hist");
   h3mu_Mnowin_stack->Draw("");
   Double_t xAxis23[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h3mu_Mnowin_hc_01__3 = new TH1F("h3mu_Mnowin_hc_01__3","Data",20, xAxis23);
   h3mu_Mnowin_hc_01__3->SetBinContent(5,4.059406);
   h3mu_Mnowin_hc_01__3->SetBinContent(6,20.29703);
   h3mu_Mnowin_hc_01__3->SetBinContent(7,23.34158);
   h3mu_Mnowin_hc_01__3->SetBinContent(8,28.41584);
   h3mu_Mnowin_hc_01__3->SetBinContent(9,44.65347);
   h3mu_Mnowin_hc_01__3->SetBinContent(10,30.44555);
   h3mu_Mnowin_hc_01__3->SetBinContent(11,22.32673);
   h3mu_Mnowin_hc_01__3->SetBinContent(12,18.26733);
   h3mu_Mnowin_hc_01__3->SetBinContent(13,7.103961);
   h3mu_Mnowin_hc_01__3->SetBinContent(14,2.029703);
   h3mu_Mnowin_hc_01__3->SetBinContent(15,2.029703);
   h3mu_Mnowin_hc_01__3->SetBinContent(16,1.014851);
   h3mu_Mnowin_hc_01__3->SetBinContent(19,1.014851);
   h3mu_Mnowin_hc_01__3->SetBinError(5,2.029703);
   h3mu_Mnowin_hc_01__3->SetBinError(6,4.538554);
   h3mu_Mnowin_hc_01__3->SetBinError(7,4.867057);
   h3mu_Mnowin_hc_01__3->SetBinError(8,5.370089);
   h3mu_Mnowin_hc_01__3->SetBinError(9,6.731763);
   h3mu_Mnowin_hc_01__3->SetBinError(10,5.558571);
   h3mu_Mnowin_hc_01__3->SetBinError(11,4.760075);
   h3mu_Mnowin_hc_01__3->SetBinError(12,4.30565);
   h3mu_Mnowin_hc_01__3->SetBinError(13,2.685045);
   h3mu_Mnowin_hc_01__3->SetBinError(14,1.435217);
   h3mu_Mnowin_hc_01__3->SetBinError(15,1.435217);
   h3mu_Mnowin_hc_01__3->SetBinError(16,1.014851);
   h3mu_Mnowin_hc_01__3->SetBinError(19,1.014851);
   h3mu_Mnowin_hc_01__3->SetEntries(202);
   h3mu_Mnowin_hc_01__3->SetStats(0);
   h3mu_Mnowin_hc_01__3->SetOption("E1 sames");
   h3mu_Mnowin_hc_01__3->SetContour(20);
   h3mu_Mnowin_hc_01__3->SetContourLevel(0,0);
   h3mu_Mnowin_hc_01__3->SetContourLevel(1,2.232673);
   h3mu_Mnowin_hc_01__3->SetContourLevel(2,4.465347);
   h3mu_Mnowin_hc_01__3->SetContourLevel(3,6.69802);
   h3mu_Mnowin_hc_01__3->SetContourLevel(4,8.930693);
   h3mu_Mnowin_hc_01__3->SetContourLevel(5,11.16337);
   h3mu_Mnowin_hc_01__3->SetContourLevel(6,13.39604);
   h3mu_Mnowin_hc_01__3->SetContourLevel(7,15.62871);
   h3mu_Mnowin_hc_01__3->SetContourLevel(8,17.86139);
   h3mu_Mnowin_hc_01__3->SetContourLevel(9,20.09406);
   h3mu_Mnowin_hc_01__3->SetContourLevel(10,22.32673);
   h3mu_Mnowin_hc_01__3->SetContourLevel(11,24.55941);
   h3mu_Mnowin_hc_01__3->SetContourLevel(12,26.79208);
   h3mu_Mnowin_hc_01__3->SetContourLevel(13,29.02475);
   h3mu_Mnowin_hc_01__3->SetContourLevel(14,31.25743);
   h3mu_Mnowin_hc_01__3->SetContourLevel(15,33.4901);
   h3mu_Mnowin_hc_01__3->SetContourLevel(16,35.72277);
   h3mu_Mnowin_hc_01__3->SetContourLevel(17,37.95545);
   h3mu_Mnowin_hc_01__3->SetContourLevel(18,40.18812);
   h3mu_Mnowin_hc_01__3->SetContourLevel(19,42.42079);

   h3mu_Mnowin_hc_01__3->SetLineColor(1);

   h3mu_Mnowin_hc_01__3->SetLineWidth(2);
   h3mu_Mnowin_hc_01__3->SetMarkerStyle(20);
   h3mu_Mnowin_hc_01__3->SetMarkerSize(1.2);
   h3mu_Mnowin_hc_01__3->GetXaxis()->SetNdivisions(505);
   h3mu_Mnowin_hc_01__3->GetXaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_01__3->GetXaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_01__3->GetXaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_01__3->GetXaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_01__3->GetXaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_01__3->GetXaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_01__3->GetYaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_01__3->GetYaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_hc_01__3->GetYaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_01__3->GetYaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_01__3->GetYaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_hc_01__3->GetYaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_01__3->GetZaxis()->SetLabelFont(132);
   h3mu_Mnowin_hc_01__3->GetZaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_hc_01__3->GetZaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_hc_01__3->GetZaxis()->SetTitleOffset(1.2);
   h3mu_Mnowin_hc_01__3->GetZaxis()->SetTitleFont(132);
   h3mu_Mnowin_hc_01__3->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h3mu_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis24[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *h3mu_Mnowin_stack_copy = new TH1F("h3mu_Mnowin_stack_copy","h3mu_Mnowin",20, xAxis24);
   h3mu_Mnowin_stack_copy->SetMinimum(0);
   h3mu_Mnowin_stack_copy->SetMaximum(53.90258);
   h3mu_Mnowin_stack_copy->SetDirectory(0);
   h3mu_Mnowin_stack_copy->SetStats(0);
   h3mu_Mnowin_stack_copy->SetLineWidth(2);
   h3mu_Mnowin_stack_copy->SetMarkerStyle(20);
   h3mu_Mnowin_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   h3mu_Mnowin_stack_copy->GetXaxis()->SetNdivisions(505);
   h3mu_Mnowin_stack_copy->GetXaxis()->SetLabelFont(132);
   h3mu_Mnowin_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_stack_copy->GetXaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_stack_copy->GetXaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_stack_copy->GetXaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_stack_copy->GetXaxis()->SetTitleFont(132);
   h3mu_Mnowin_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   h3mu_Mnowin_stack_copy->GetYaxis()->SetLabelFont(132);
   h3mu_Mnowin_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   h3mu_Mnowin_stack_copy->GetYaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_stack_copy->GetYaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_stack_copy->GetYaxis()->SetTitleOffset(0.95);
   h3mu_Mnowin_stack_copy->GetYaxis()->SetTitleFont(132);
   h3mu_Mnowin_stack_copy->GetZaxis()->SetLabelFont(132);
   h3mu_Mnowin_stack_copy->GetZaxis()->SetLabelSize(0.06);
   h3mu_Mnowin_stack_copy->GetZaxis()->SetTitleSize(0.072);
   h3mu_Mnowin_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   h3mu_Mnowin_stack_copy->GetZaxis()->SetTitleFont(132);
   h3mu_Mnowin_stack_copy->Draw("sameaxis");
   TBox *box = new TBox(20,0,30,53.90258);

   ci = 1183;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(120,0,120,53.90258);

   ci = 1184;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   h3mu_Mnowin_mainpad->Modified();
   h3mu_Mnowin_canvas->cd();
   h3mu_Mnowin_canvas->Modified();
   h3mu_Mnowin_canvas->cd();
   h3mu_Mnowin_canvas->SetSelected(h3mu_Mnowin_canvas);

   gPad->SaveAs("h3mu_Mnowin.pdf");
   gPad->SaveAs("h3mu_Mnowin.png");
}


==> figs/C/fig2f.C <==
void eh3_Mnowin()
{
//=========Macro generated from canvas: eh3_Mnowin_canvas/eh3_Mnowin
//=========  (Wed Jun  6 19:31:25 2018) by ROOT version 6.12/06
   TCanvas *eh3_Mnowin_canvas = new TCanvas("eh3_Mnowin_canvas", "eh3_Mnowin",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   eh3_Mnowin_canvas->SetHighLightColor(2);
   eh3_Mnowin_canvas->Range(0,0,1,1);
   eh3_Mnowin_canvas->SetFillColor(0);
   eh3_Mnowin_canvas->SetBorderMode(0);
   eh3_Mnowin_canvas->SetBorderSize(2);
   eh3_Mnowin_canvas->SetTickx(1);
   eh3_Mnowin_canvas->SetTicky(1);
   eh3_Mnowin_canvas->SetLeftMargin(0.14);
   eh3_Mnowin_canvas->SetRightMargin(0.05);
   eh3_Mnowin_canvas->SetTopMargin(0.05);
   eh3_Mnowin_canvas->SetBottomMargin(0.16);
   eh3_Mnowin_canvas->SetFrameLineWidth(2);
   eh3_Mnowin_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: eh3_Mnowin_mainpad
   TPad *eh3_Mnowin_mainpad = new TPad("eh3_Mnowin_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   eh3_Mnowin_mainpad->Draw();
   eh3_Mnowin_mainpad->cd();
   eh3_Mnowin_mainpad->Range(2.716049,-6.303206,126.1728,33.09184);
   eh3_Mnowin_mainpad->SetFillColor(0);
   eh3_Mnowin_mainpad->SetBorderMode(0);
   eh3_Mnowin_mainpad->SetBorderSize(2);
   eh3_Mnowin_mainpad->SetTickx(1);
   eh3_Mnowin_mainpad->SetTicky(1);
   eh3_Mnowin_mainpad->SetLeftMargin(0.14);
   eh3_Mnowin_mainpad->SetRightMargin(0.05);
   eh3_Mnowin_mainpad->SetTopMargin(0.05);
   eh3_Mnowin_mainpad->SetBottomMargin(0.16);
   eh3_Mnowin_mainpad->SetFrameLineWidth(2);
   eh3_Mnowin_mainpad->SetFrameBorderMode(0);
   eh3_Mnowin_mainpad->SetFrameLineWidth(2);
   eh3_Mnowin_mainpad->SetFrameBorderMode(0);
   
   THStack *eh3_Mnowin_stack = new THStack();
   eh3_Mnowin_stack->SetName("eh3_Mnowin_stack");
   eh3_Mnowin_stack->SetTitle("eh3_Mnowin");
   eh3_Mnowin_stack->SetMaximum(29.64008);
   Double_t xAxis41[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh3_Mnowin_stack_stack_6 = new TH1F("eh3_Mnowin_stack_stack_6","eh3_Mnowin",20, xAxis41);
   eh3_Mnowin_stack_stack_6->SetMinimum(0);
   eh3_Mnowin_stack_stack_6->SetMaximum(31.12208);
   eh3_Mnowin_stack_stack_6->SetDirectory(0);
   eh3_Mnowin_stack_stack_6->SetStats(0);
   eh3_Mnowin_stack_stack_6->SetLineWidth(2);
   eh3_Mnowin_stack_stack_6->SetMarkerStyle(20);
   eh3_Mnowin_stack_stack_6->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   eh3_Mnowin_stack_stack_6->GetXaxis()->SetNoExponent();
   eh3_Mnowin_stack_stack_6->GetXaxis()->SetNdivisions(505);
   eh3_Mnowin_stack_stack_6->GetXaxis()->SetLabelFont(132);
   eh3_Mnowin_stack_stack_6->GetXaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_stack_stack_6->GetXaxis()->SetLabelSize(0.06);
   eh3_Mnowin_stack_stack_6->GetXaxis()->SetTitleSize(0.072);
   eh3_Mnowin_stack_stack_6->GetXaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_stack_stack_6->GetXaxis()->SetTitleFont(132);
   eh3_Mnowin_stack_stack_6->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   eh3_Mnowin_stack_stack_6->GetYaxis()->SetLabelFont(132);
   eh3_Mnowin_stack_stack_6->GetYaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_stack_stack_6->GetYaxis()->SetLabelSize(0.06);
   eh3_Mnowin_stack_stack_6->GetYaxis()->SetTitleSize(0.072);
   eh3_Mnowin_stack_stack_6->GetYaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_stack_stack_6->GetYaxis()->SetTitleFont(132);
   eh3_Mnowin_stack_stack_6->GetZaxis()->SetLabelFont(132);
   eh3_Mnowin_stack_stack_6->GetZaxis()->SetLabelSize(0.06);
   eh3_Mnowin_stack_stack_6->GetZaxis()->SetTitleSize(0.072);
   eh3_Mnowin_stack_stack_6->GetZaxis()->SetTitleOffset(1.2);
   eh3_Mnowin_stack_stack_6->GetZaxis()->SetTitleFont(132);
   eh3_Mnowin_stack->SetHistogram(eh3_Mnowin_stack_stack_6);
   
   Double_t xAxis42[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh3_Mnowin_hc_02_stack_1 = new TH1F("eh3_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",20, xAxis42);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(4,0.1424447);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(5,1.566892);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(6,5.840234);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(7,11.11069);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(8,16.761);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(9,15.28907);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(10,10.25602);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(11,7.169719);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(12,2.943858);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(13,1.471929);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(14,0.1424447);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(15,0.04748158);
   eh3_Mnowin_hc_02_stack_1->SetBinContent(16,0.04748158);
   eh3_Mnowin_hc_02_stack_1->SetBinError(4,0.08224051);
   eh3_Mnowin_hc_02_stack_1->SetBinError(5,0.2727609);
   eh3_Mnowin_hc_02_stack_1->SetBinError(6,0.5265962);
   eh3_Mnowin_hc_02_stack_1->SetBinError(7,0.7263285);
   eh3_Mnowin_hc_02_stack_1->SetBinError(8,0.8920979);
   eh3_Mnowin_hc_02_stack_1->SetBinError(9,0.8520265);
   eh3_Mnowin_hc_02_stack_1->SetBinError(10,0.6978339);
   eh3_Mnowin_hc_02_stack_1->SetBinError(11,0.5834634);
   eh3_Mnowin_hc_02_stack_1->SetBinError(12,0.3738703);
   eh3_Mnowin_hc_02_stack_1->SetBinError(13,0.2643663);
   eh3_Mnowin_hc_02_stack_1->SetBinError(14,0.08224051);
   eh3_Mnowin_hc_02_stack_1->SetBinError(15,0.04748158);
   eh3_Mnowin_hc_02_stack_1->SetBinError(16,0.04748158);
   eh3_Mnowin_hc_02_stack_1->SetEntries(1533);
   eh3_Mnowin_hc_02_stack_1->SetStats(0);
   eh3_Mnowin_hc_02_stack_1->SetOption("Hist");
   eh3_Mnowin_hc_02_stack_1->SetContour(20);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(0,0);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(1,0.8380499);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(2,1.6761);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(3,2.51415);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(4,3.3522);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(5,4.19025);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(6,5.028299);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(7,5.866349);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(8,6.704399);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(9,7.542449);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(10,8.380499);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(11,9.218549);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(12,10.0566);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(13,10.89465);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(14,11.7327);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(15,12.57075);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(16,13.4088);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(17,14.24685);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(18,15.0849);
   eh3_Mnowin_hc_02_stack_1->SetContourLevel(19,15.92295);
   eh3_Mnowin_hc_02_stack_1->SetFillColor(2);
   eh3_Mnowin_hc_02_stack_1->SetFillStyle(3254);
   eh3_Mnowin_hc_02_stack_1->SetLineColor(2);
   eh3_Mnowin_hc_02_stack_1->SetLineWidth(2);
   eh3_Mnowin_hc_02_stack_1->SetMarkerStyle(20);
   eh3_Mnowin_hc_02_stack_1->SetMarkerSize(0);
   eh3_Mnowin_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   eh3_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   eh3_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   eh3_Mnowin_stack->Add(eh3_Mnowin_hc_02_stack_1,"Hist");
   Double_t xAxis43[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh3_Mnowin_hc_03_stack_2 = new TH1F("eh3_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",20, xAxis43);
   eh3_Mnowin_hc_03_stack_2->SetEntries(22);
   eh3_Mnowin_hc_03_stack_2->SetStats(0);
   eh3_Mnowin_hc_03_stack_2->SetOption("Hist");
   eh3_Mnowin_hc_03_stack_2->SetContour(20);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(0,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(1,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(2,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(3,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(4,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(5,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(6,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(7,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(8,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(9,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(10,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(11,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(12,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(13,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(14,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(15,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(16,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(17,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(18,0);
   eh3_Mnowin_hc_03_stack_2->SetContourLevel(19,0);
   eh3_Mnowin_hc_03_stack_2->SetFillColor(4);
   eh3_Mnowin_hc_03_stack_2->SetFillStyle(3245);
   eh3_Mnowin_hc_03_stack_2->SetLineColor(4);
   eh3_Mnowin_hc_03_stack_2->SetLineWidth(2);
   eh3_Mnowin_hc_03_stack_2->SetMarkerStyle(20);
   eh3_Mnowin_hc_03_stack_2->SetMarkerSize(0);
   eh3_Mnowin_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   eh3_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   eh3_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   eh3_Mnowin_stack->Add(eh3_Mnowin_hc_03_stack_2,"Hist");
   Double_t xAxis44[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh3_Mnowin_hc_04_stack_3 = new TH1F("eh3_Mnowin_hc_04_stack_3","QCD",20, xAxis44);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(4,0.5168599);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(5,2.756586);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(6,4.257941);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(7,3.962593);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(8,2.48585);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(9,1.698254);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(10,1.378293);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(11,0.9106579);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(12,0.4430228);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(13,0.2707362);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(14,0.2461238);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(15,0.1722866);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(16,0.1722866);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(17,0.04922475);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(18,0.02461238);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(19,0.02461238);
   eh3_Mnowin_hc_04_stack_3->SetBinContent(20,0.04922475);
   eh3_Mnowin_hc_04_stack_3->SetBinError(4,0.1127881);
   eh3_Mnowin_hc_04_stack_3->SetBinError(5,0.2604729);
   eh3_Mnowin_hc_04_stack_3->SetBinError(6,0.3237253);
   eh3_Mnowin_hc_04_stack_3->SetBinError(7,0.3122961);
   eh3_Mnowin_hc_04_stack_3->SetBinError(8,0.2473513);
   eh3_Mnowin_hc_04_stack_3->SetBinError(9,0.2044458);
   eh3_Mnowin_hc_04_stack_3->SetBinError(10,0.1841822);
   eh3_Mnowin_hc_04_stack_3->SetBinError(11,0.1497112);
   eh3_Mnowin_hc_04_stack_3->SetBinError(12,0.1044215);
   eh3_Mnowin_hc_04_stack_3->SetBinError(13,0.08163002);
   eh3_Mnowin_hc_04_stack_3->SetBinError(14,0.07783117);
   eh3_Mnowin_hc_04_stack_3->SetBinError(15,0.06511823);
   eh3_Mnowin_hc_04_stack_3->SetBinError(16,0.06511823);
   eh3_Mnowin_hc_04_stack_3->SetBinError(17,0.03480716);
   eh3_Mnowin_hc_04_stack_3->SetBinError(18,0.02461238);
   eh3_Mnowin_hc_04_stack_3->SetBinError(19,0.02461238);
   eh3_Mnowin_hc_04_stack_3->SetBinError(20,0.03480716);
   eh3_Mnowin_hc_04_stack_3->SetEntries(789);
   eh3_Mnowin_hc_04_stack_3->SetStats(0);
   eh3_Mnowin_hc_04_stack_3->SetOption("Hist");
   eh3_Mnowin_hc_04_stack_3->SetContour(20);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(0,0);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(1,0.2128971);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(2,0.4257941);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(3,0.6386912);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(4,0.8515882);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(5,1.064485);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(6,1.277382);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(7,1.490279);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(8,1.703176);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(9,1.916074);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(10,2.128971);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(11,2.341868);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(12,2.554765);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(13,2.767662);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(14,2.980559);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(15,3.193456);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(16,3.406353);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(17,3.61925);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(18,3.832147);
   eh3_Mnowin_hc_04_stack_3->SetContourLevel(19,4.045044);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ffff");
   eh3_Mnowin_hc_04_stack_3->SetFillColor(ci);
   eh3_Mnowin_hc_04_stack_3->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   eh3_Mnowin_hc_04_stack_3->SetLineColor(ci);
   eh3_Mnowin_hc_04_stack_3->SetLineWidth(2);
   eh3_Mnowin_hc_04_stack_3->SetMarkerStyle(20);
   eh3_Mnowin_hc_04_stack_3->SetMarkerSize(0);
   eh3_Mnowin_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   eh3_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   eh3_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   eh3_Mnowin_stack->Add(eh3_Mnowin_hc_04_stack_3,"Hist");
   Double_t xAxis45[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh3_Mnowin_hc_05_stack_4 = new TH1F("eh3_Mnowin_hc_05_stack_4","#it{Vj}",20, xAxis45);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(5,0.3469364);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(6,0.4625818);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(7,0.4625818);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(8,0.8095182);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(9,1.619036);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(10,1.156455);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(11,1.040809);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(12,1.2721);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(13,0.5782273);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(14,0.6938727);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(15,0.2312909);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(16,0.3469364);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(17,0.3469364);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(18,0.2312909);
   eh3_Mnowin_hc_05_stack_4->SetBinContent(19,0.4625818);
   eh3_Mnowin_hc_05_stack_4->SetBinError(5,0.2003038);
   eh3_Mnowin_hc_05_stack_4->SetBinError(6,0.2312909);
   eh3_Mnowin_hc_05_stack_4->SetBinError(7,0.2312909);
   eh3_Mnowin_hc_05_stack_4->SetBinError(8,0.3059691);
   eh3_Mnowin_hc_05_stack_4->SetBinError(9,0.4327057);
   eh3_Mnowin_hc_05_stack_4->SetBinError(10,0.365703);
   eh3_Mnowin_hc_05_stack_4->SetBinError(11,0.3469364);
   eh3_Mnowin_hc_05_stack_4->SetBinError(12,0.3835526);
   eh3_Mnowin_hc_05_stack_4->SetBinError(13,0.2585911);
   eh3_Mnowin_hc_05_stack_4->SetBinError(14,0.2832724);
   eh3_Mnowin_hc_05_stack_4->SetBinError(15,0.1635474);
   eh3_Mnowin_hc_05_stack_4->SetBinError(16,0.2003038);
   eh3_Mnowin_hc_05_stack_4->SetBinError(17,0.2003038);
   eh3_Mnowin_hc_05_stack_4->SetBinError(18,0.1635474);
   eh3_Mnowin_hc_05_stack_4->SetBinError(19,0.2312909);
   eh3_Mnowin_hc_05_stack_4->SetEntries(87);
   eh3_Mnowin_hc_05_stack_4->SetStats(0);
   eh3_Mnowin_hc_05_stack_4->SetOption("Hist");
   eh3_Mnowin_hc_05_stack_4->SetContour(20);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(0,0);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(1,0.08095182);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(2,0.1619036);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(3,0.2428555);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(4,0.3238073);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(5,0.4047591);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(6,0.4857109);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(7,0.5666627);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(8,0.6476145);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(9,0.7285664);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(10,0.8095182);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(11,0.89047);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(12,0.9714218);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(13,1.052374);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(14,1.133325);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(15,1.214277);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(16,1.295229);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(17,1.376181);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(18,1.457133);
   eh3_Mnowin_hc_05_stack_4->SetContourLevel(19,1.538085);
   eh3_Mnowin_hc_05_stack_4->SetFillColor(6);
   eh3_Mnowin_hc_05_stack_4->SetFillStyle(3295);
   eh3_Mnowin_hc_05_stack_4->SetLineColor(6);
   eh3_Mnowin_hc_05_stack_4->SetLineWidth(2);
   eh3_Mnowin_hc_05_stack_4->SetMarkerStyle(20);
   eh3_Mnowin_hc_05_stack_4->SetMarkerSize(0);
   eh3_Mnowin_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   eh3_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   eh3_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   eh3_Mnowin_stack->Add(eh3_Mnowin_hc_05_stack_4,"Hist");
   Double_t xAxis46[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh3_Mnowin_hc_06_stack_5 = new TH1F("eh3_Mnowin_hc_06_stack_5","Other",20, xAxis46);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(4,0.03770934);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(5,0.113128);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(6,0.7730416);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(7,1.282118);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(8,1.621502);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(9,1.395246);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(10,1.244408);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(11,0.7541869);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(12,0.2828201);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(13,0.1319827);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(14,0.03770934);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(17,0.03770934);
   eh3_Mnowin_hc_06_stack_5->SetBinContent(20,0.01885467);
   eh3_Mnowin_hc_06_stack_5->SetBinError(4,0.02666453);
   eh3_Mnowin_hc_06_stack_5->SetBinError(5,0.04618433);
   eh3_Mnowin_hc_06_stack_5->SetBinError(6,0.1207288);
   eh3_Mnowin_hc_06_stack_5->SetBinError(7,0.1554796);
   eh3_Mnowin_hc_06_stack_5->SetBinError(8,0.174851);
   eh3_Mnowin_hc_06_stack_5->SetBinError(9,0.162194);
   eh3_Mnowin_hc_06_stack_5->SetBinError(10,0.1531761);
   eh3_Mnowin_hc_06_stack_5->SetBinError(11,0.1192474);
   eh3_Mnowin_hc_06_stack_5->SetBinError(12,0.07302383);
   eh3_Mnowin_hc_06_stack_5->SetBinError(13,0.04988477);
   eh3_Mnowin_hc_06_stack_5->SetBinError(14,0.02666453);
   eh3_Mnowin_hc_06_stack_5->SetBinError(17,0.02666453);
   eh3_Mnowin_hc_06_stack_5->SetBinError(20,0.01885467);
   eh3_Mnowin_hc_06_stack_5->SetEntries(410);
   eh3_Mnowin_hc_06_stack_5->SetStats(0);
   eh3_Mnowin_hc_06_stack_5->SetOption("Hist");
   eh3_Mnowin_hc_06_stack_5->SetContour(20);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(0,0);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(1,0.08107509);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(2,0.1621502);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(3,0.2432253);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(4,0.3243004);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(5,0.4053755);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(6,0.4864506);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(7,0.5675256);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(8,0.6486007);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(9,0.7296758);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(10,0.8107509);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(11,0.891826);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(12,0.9729011);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(13,1.053976);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(14,1.135051);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(15,1.216126);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(16,1.297201);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(17,1.378277);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(18,1.459352);
   eh3_Mnowin_hc_06_stack_5->SetContourLevel(19,1.540427);

   ci = TColor::GetColor("#006600");
   eh3_Mnowin_hc_06_stack_5->SetFillColor(ci);
   eh3_Mnowin_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   eh3_Mnowin_hc_06_stack_5->SetLineColor(ci);
   eh3_Mnowin_hc_06_stack_5->SetLineWidth(2);
   eh3_Mnowin_hc_06_stack_5->SetMarkerStyle(20);
   eh3_Mnowin_hc_06_stack_5->SetMarkerSize(0);
   eh3_Mnowin_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   eh3_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   eh3_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   eh3_Mnowin_stack->Add(eh3_Mnowin_hc_06_stack_5,"Hist");
   eh3_Mnowin_stack->Draw("");
   Double_t xAxis47[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh3_Mnowin_hc_01__6 = new TH1F("eh3_Mnowin_hc_01__6","Data",20, xAxis47);
   eh3_Mnowin_hc_01__6->SetBinContent(5,3.084112);
   eh3_Mnowin_hc_01__6->SetBinContent(6,10.28037);
   eh3_Mnowin_hc_01__6->SetBinContent(7,12.33645);
   eh3_Mnowin_hc_01__6->SetBinContent(8,24.6729);
   eh3_Mnowin_hc_01__6->SetBinContent(9,18.50467);
   eh3_Mnowin_hc_01__6->SetBinContent(10,16.4486);
   eh3_Mnowin_hc_01__6->SetBinContent(11,6.168224);
   eh3_Mnowin_hc_01__6->SetBinContent(12,6.168224);
   eh3_Mnowin_hc_01__6->SetBinContent(13,3.084112);
   eh3_Mnowin_hc_01__6->SetBinContent(14,5.140187);
   eh3_Mnowin_hc_01__6->SetBinContent(15,1.028037);
   eh3_Mnowin_hc_01__6->SetBinContent(16,2.056075);
   eh3_Mnowin_hc_01__6->SetBinContent(17,1.028037);
   eh3_Mnowin_hc_01__6->SetBinError(5,1.780613);
   eh3_Mnowin_hc_01__6->SetBinError(6,3.25094);
   eh3_Mnowin_hc_01__6->SetBinError(7,3.561226);
   eh3_Mnowin_hc_01__6->SetBinError(8,5.036334);
   eh3_Mnowin_hc_01__6->SetBinError(9,4.361593);
   eh3_Mnowin_hc_01__6->SetBinError(10,4.11215);
   eh3_Mnowin_hc_01__6->SetBinError(11,2.518167);
   eh3_Mnowin_hc_01__6->SetBinError(12,2.518167);
   eh3_Mnowin_hc_01__6->SetBinError(13,1.780613);
   eh3_Mnowin_hc_01__6->SetBinError(14,2.298761);
   eh3_Mnowin_hc_01__6->SetBinError(15,1.028037);
   eh3_Mnowin_hc_01__6->SetBinError(16,1.453864);
   eh3_Mnowin_hc_01__6->SetBinError(17,1.028037);
   eh3_Mnowin_hc_01__6->SetEntries(107);
   eh3_Mnowin_hc_01__6->SetStats(0);
   eh3_Mnowin_hc_01__6->SetOption("E1 sames");
   eh3_Mnowin_hc_01__6->SetContour(20);
   eh3_Mnowin_hc_01__6->SetContourLevel(0,0);
   eh3_Mnowin_hc_01__6->SetContourLevel(1,1.233645);
   eh3_Mnowin_hc_01__6->SetContourLevel(2,2.46729);
   eh3_Mnowin_hc_01__6->SetContourLevel(3,3.700935);
   eh3_Mnowin_hc_01__6->SetContourLevel(4,4.934579);
   eh3_Mnowin_hc_01__6->SetContourLevel(5,6.168224);
   eh3_Mnowin_hc_01__6->SetContourLevel(6,7.401869);
   eh3_Mnowin_hc_01__6->SetContourLevel(7,8.635514);
   eh3_Mnowin_hc_01__6->SetContourLevel(8,9.869159);
   eh3_Mnowin_hc_01__6->SetContourLevel(9,11.1028);
   eh3_Mnowin_hc_01__6->SetContourLevel(10,12.33645);
   eh3_Mnowin_hc_01__6->SetContourLevel(11,13.57009);
   eh3_Mnowin_hc_01__6->SetContourLevel(12,14.80374);
   eh3_Mnowin_hc_01__6->SetContourLevel(13,16.03738);
   eh3_Mnowin_hc_01__6->SetContourLevel(14,17.27103);
   eh3_Mnowin_hc_01__6->SetContourLevel(15,18.50467);
   eh3_Mnowin_hc_01__6->SetContourLevel(16,19.73832);
   eh3_Mnowin_hc_01__6->SetContourLevel(17,20.97196);
   eh3_Mnowin_hc_01__6->SetContourLevel(18,22.20561);
   eh3_Mnowin_hc_01__6->SetContourLevel(19,23.43925);

   eh3_Mnowin_hc_01__6->SetLineColor(1);

   eh3_Mnowin_hc_01__6->SetLineWidth(2);
   eh3_Mnowin_hc_01__6->SetMarkerStyle(20);
   eh3_Mnowin_hc_01__6->SetMarkerSize(1.2);
   eh3_Mnowin_hc_01__6->GetXaxis()->SetNdivisions(505);
   eh3_Mnowin_hc_01__6->GetXaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_01__6->GetXaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_01__6->GetXaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_01__6->GetXaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_01__6->GetXaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_01__6->GetXaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_01__6->GetYaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_01__6->GetYaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_hc_01__6->GetYaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_01__6->GetYaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_01__6->GetYaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_hc_01__6->GetYaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_01__6->GetZaxis()->SetLabelFont(132);
   eh3_Mnowin_hc_01__6->GetZaxis()->SetLabelSize(0.06);
   eh3_Mnowin_hc_01__6->GetZaxis()->SetTitleSize(0.072);
   eh3_Mnowin_hc_01__6->GetZaxis()->SetTitleOffset(1.2);
   eh3_Mnowin_hc_01__6->GetZaxis()->SetTitleFont(132);
   eh3_Mnowin_hc_01__6->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("eh3_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis48[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *eh3_Mnowin_stack_copy = new TH1F("eh3_Mnowin_stack_copy","eh3_Mnowin",20, xAxis48);
   eh3_Mnowin_stack_copy->SetMinimum(0);
   eh3_Mnowin_stack_copy->SetMaximum(31.12208);
   eh3_Mnowin_stack_copy->SetDirectory(0);
   eh3_Mnowin_stack_copy->SetStats(0);
   eh3_Mnowin_stack_copy->SetLineWidth(2);
   eh3_Mnowin_stack_copy->SetMarkerStyle(20);
   eh3_Mnowin_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}#it{#tau}#scale[0.7]{#lower[0.4]{#it{h}3}}) [GeV/#it{c}^{2}]");
   eh3_Mnowin_stack_copy->GetXaxis()->SetNdivisions(505);
   eh3_Mnowin_stack_copy->GetXaxis()->SetLabelFont(132);
   eh3_Mnowin_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_stack_copy->GetXaxis()->SetLabelSize(0.06);
   eh3_Mnowin_stack_copy->GetXaxis()->SetTitleSize(0.072);
   eh3_Mnowin_stack_copy->GetXaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_stack_copy->GetXaxis()->SetTitleFont(132);
   eh3_Mnowin_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   eh3_Mnowin_stack_copy->GetYaxis()->SetLabelFont(132);
   eh3_Mnowin_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   eh3_Mnowin_stack_copy->GetYaxis()->SetLabelSize(0.06);
   eh3_Mnowin_stack_copy->GetYaxis()->SetTitleSize(0.072);
   eh3_Mnowin_stack_copy->GetYaxis()->SetTitleOffset(0.95);
   eh3_Mnowin_stack_copy->GetYaxis()->SetTitleFont(132);
   eh3_Mnowin_stack_copy->GetZaxis()->SetLabelFont(132);
   eh3_Mnowin_stack_copy->GetZaxis()->SetLabelSize(0.06);
   eh3_Mnowin_stack_copy->GetZaxis()->SetTitleSize(0.072);
   eh3_Mnowin_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   eh3_Mnowin_stack_copy->GetZaxis()->SetTitleFont(132);
   eh3_Mnowin_stack_copy->Draw("sameaxis");
   TBox *box = new TBox(20,0,30,31.12208);

   ci = 1189;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(120,0,120,31.12208);

   ci = 1190;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   eh3_Mnowin_mainpad->Modified();
   eh3_Mnowin_canvas->cd();
   eh3_Mnowin_canvas->Modified();
   eh3_Mnowin_canvas->cd();
   eh3_Mnowin_canvas->SetSelected(eh3_Mnowin_canvas);

   gPad->SaveAs("eh3_Mnowin.pdf");
   gPad->SaveAs("eh3_Mnowin.png");
}


==> figs/C/fig2g.C <==
void emu_Mnowin()
{
//=========Macro generated from canvas: emu_Mnowin_canvas/emu_Mnowin
//=========  (Wed Jun  6 19:31:45 2018) by ROOT version 6.12/06
   TCanvas *emu_Mnowin_canvas = new TCanvas("emu_Mnowin_canvas", "emu_Mnowin",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   emu_Mnowin_canvas->SetHighLightColor(2);
   emu_Mnowin_canvas->Range(0,0,1,1);
   emu_Mnowin_canvas->SetFillColor(0);
   emu_Mnowin_canvas->SetBorderMode(0);
   emu_Mnowin_canvas->SetBorderSize(2);
   emu_Mnowin_canvas->SetTickx(1);
   emu_Mnowin_canvas->SetTicky(1);
   emu_Mnowin_canvas->SetLeftMargin(0.14);
   emu_Mnowin_canvas->SetRightMargin(0.05);
   emu_Mnowin_canvas->SetTopMargin(0.05);
   emu_Mnowin_canvas->SetBottomMargin(0.16);
   emu_Mnowin_canvas->SetFrameLineWidth(2);
   emu_Mnowin_canvas->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: emu_Mnowin_mainpad
   TPad *emu_Mnowin_mainpad = new TPad("emu_Mnowin_mainpad", "mainpad",0.005,0.005,0.995,0.995);
   emu_Mnowin_mainpad->Draw();
   emu_Mnowin_mainpad->cd();
   emu_Mnowin_mainpad->Range(2.716049,-47.6945,126.1728,250.3961);
   emu_Mnowin_mainpad->SetFillColor(0);
   emu_Mnowin_mainpad->SetBorderMode(0);
   emu_Mnowin_mainpad->SetBorderSize(2);
   emu_Mnowin_mainpad->SetTickx(1);
   emu_Mnowin_mainpad->SetTicky(1);
   emu_Mnowin_mainpad->SetLeftMargin(0.14);
   emu_Mnowin_mainpad->SetRightMargin(0.05);
   emu_Mnowin_mainpad->SetTopMargin(0.05);
   emu_Mnowin_mainpad->SetBottomMargin(0.16);
   emu_Mnowin_mainpad->SetFrameLineWidth(2);
   emu_Mnowin_mainpad->SetFrameBorderMode(0);
   emu_Mnowin_mainpad->SetFrameLineWidth(2);
   emu_Mnowin_mainpad->SetFrameBorderMode(0);
   
   THStack *emu_Mnowin_stack = new THStack();
   emu_Mnowin_stack->SetName("emu_Mnowin_stack");
   emu_Mnowin_stack->SetTitle("emu_Mnowin");
   emu_Mnowin_stack->SetMaximum(224.2777);
   Double_t xAxis1[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *emu_Mnowin_stack_stack_1 = new TH1F("emu_Mnowin_stack_stack_1","emu_Mnowin",20, xAxis1);
   emu_Mnowin_stack_stack_1->SetMinimum(0);
   emu_Mnowin_stack_stack_1->SetMaximum(235.4916);
   emu_Mnowin_stack_stack_1->SetDirectory(0);
   emu_Mnowin_stack_stack_1->SetStats(0);
   emu_Mnowin_stack_stack_1->SetLineWidth(2);
   emu_Mnowin_stack_stack_1->SetMarkerStyle(20);
   emu_Mnowin_stack_stack_1->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   emu_Mnowin_stack_stack_1->GetXaxis()->SetNoExponent();
   emu_Mnowin_stack_stack_1->GetXaxis()->SetNdivisions(505);
   emu_Mnowin_stack_stack_1->GetXaxis()->SetLabelFont(132);
   emu_Mnowin_stack_stack_1->GetXaxis()->SetLabelOffset(0.01);
   emu_Mnowin_stack_stack_1->GetXaxis()->SetLabelSize(0.06);
   emu_Mnowin_stack_stack_1->GetXaxis()->SetTitleSize(0.072);
   emu_Mnowin_stack_stack_1->GetXaxis()->SetTitleOffset(0.95);
   emu_Mnowin_stack_stack_1->GetXaxis()->SetTitleFont(132);
   emu_Mnowin_stack_stack_1->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   emu_Mnowin_stack_stack_1->GetYaxis()->SetLabelFont(132);
   emu_Mnowin_stack_stack_1->GetYaxis()->SetLabelOffset(0.01);
   emu_Mnowin_stack_stack_1->GetYaxis()->SetLabelSize(0.06);
   emu_Mnowin_stack_stack_1->GetYaxis()->SetTitleSize(0.072);
   emu_Mnowin_stack_stack_1->GetYaxis()->SetTitleOffset(0.95);
   emu_Mnowin_stack_stack_1->GetYaxis()->SetTitleFont(132);
   emu_Mnowin_stack_stack_1->GetZaxis()->SetLabelFont(132);
   emu_Mnowin_stack_stack_1->GetZaxis()->SetLabelSize(0.06);
   emu_Mnowin_stack_stack_1->GetZaxis()->SetTitleSize(0.072);
   emu_Mnowin_stack_stack_1->GetZaxis()->SetTitleOffset(1.2);
   emu_Mnowin_stack_stack_1->GetZaxis()->SetTitleFont(132);
   emu_Mnowin_stack->SetHistogram(emu_Mnowin_stack_stack_1);
   
   Double_t xAxis2[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *emu_Mnowin_hc_02_stack_1 = new TH1F("emu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}",20, xAxis2);
   emu_Mnowin_hc_02_stack_1->SetBinContent(1,12.82311);
   emu_Mnowin_hc_02_stack_1->SetBinContent(2,58.07444);
   emu_Mnowin_hc_02_stack_1->SetBinContent(3,117.8016);
   emu_Mnowin_hc_02_stack_1->SetBinContent(4,153.3644);
   emu_Mnowin_hc_02_stack_1->SetBinContent(5,168.4672);
   emu_Mnowin_hc_02_stack_1->SetBinContent(6,153.8773);
   emu_Mnowin_hc_02_stack_1->SetBinContent(7,125.6665);
   emu_Mnowin_hc_02_stack_1->SetBinContent(8,91.35754);
   emu_Mnowin_hc_02_stack_1->SetBinContent(9,59.38525);
   emu_Mnowin_hc_02_stack_1->SetBinContent(10,34.30894);
   emu_Mnowin_hc_02_stack_1->SetBinContent(11,17.72439);
   emu_Mnowin_hc_02_stack_1->SetBinContent(12,6.668017);
   emu_Mnowin_hc_02_stack_1->SetBinContent(13,2.84958);
   emu_Mnowin_hc_02_stack_1->SetBinContent(14,0.3989412);
   emu_Mnowin_hc_02_stack_1->SetBinContent(15,0.1709748);
   emu_Mnowin_hc_02_stack_1->SetBinContent(17,0.1139832);
   emu_Mnowin_hc_02_stack_1->SetBinError(1,0.854874);
   emu_Mnowin_hc_02_stack_1->SetBinError(2,1.819273);
   emu_Mnowin_hc_02_stack_1->SetBinError(3,2.591082);
   emu_Mnowin_hc_02_stack_1->SetBinError(4,2.956431);
   emu_Mnowin_hc_02_stack_1->SetBinError(5,3.098583);
   emu_Mnowin_hc_02_stack_1->SetBinError(6,2.961371);
   emu_Mnowin_hc_02_stack_1->SetBinError(7,2.676179);
   emu_Mnowin_hc_02_stack_1->SetBinError(8,2.2818);
   emu_Mnowin_hc_02_stack_1->SetBinError(9,1.83969);
   emu_Mnowin_hc_02_stack_1->SetBinError(10,1.398328);
   emu_Mnowin_hc_02_stack_1->SetBinError(11,1.005058);
   emu_Mnowin_hc_02_stack_1->SetBinError(12,0.6164584);
   emu_Mnowin_hc_02_stack_1->SetBinError(13,0.4029915);
   emu_Mnowin_hc_02_stack_1->SetBinError(14,0.1507856);
   emu_Mnowin_hc_02_stack_1->SetBinError(15,0.09871235);
   emu_Mnowin_hc_02_stack_1->SetBinError(17,0.0805983);
   emu_Mnowin_hc_02_stack_1->SetEntries(17600);
   emu_Mnowin_hc_02_stack_1->SetStats(0);
   emu_Mnowin_hc_02_stack_1->SetOption("Hist");
   emu_Mnowin_hc_02_stack_1->SetContour(20);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(0,0);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(1,8.423359);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(2,16.84672);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(3,25.27008);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(4,33.69344);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(5,42.11679);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(6,50.54015);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(7,58.96351);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(8,67.38687);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(9,75.81023);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(10,84.23359);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(11,92.65695);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(12,101.0803);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(13,109.5037);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(14,117.927);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(15,126.3504);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(16,134.7737);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(17,143.1971);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(18,151.6205);
   emu_Mnowin_hc_02_stack_1->SetContourLevel(19,160.0438);
   emu_Mnowin_hc_02_stack_1->SetFillColor(2);
   emu_Mnowin_hc_02_stack_1->SetFillStyle(3254);
   emu_Mnowin_hc_02_stack_1->SetLineColor(2);
   emu_Mnowin_hc_02_stack_1->SetLineWidth(2);
   emu_Mnowin_hc_02_stack_1->SetMarkerStyle(20);
   emu_Mnowin_hc_02_stack_1->SetMarkerSize(0);
   emu_Mnowin_hc_02_stack_1->GetXaxis()->SetNdivisions(505);
   emu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelFont(132);
   emu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_02_stack_1->GetXaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_02_stack_1->GetXaxis()->SetTitleFont(132);
   emu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelFont(132);
   emu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_02_stack_1->GetYaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_02_stack_1->GetYaxis()->SetTitleFont(132);
   emu_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelFont(132);
   emu_Mnowin_hc_02_stack_1->GetZaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleOffset(1.2);
   emu_Mnowin_hc_02_stack_1->GetZaxis()->SetTitleFont(132);
   emu_Mnowin_stack->Add(emu_Mnowin_hc_02_stack_1,"Hist");
   Double_t xAxis3[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *emu_Mnowin_hc_03_stack_2 = new TH1F("emu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}",20, xAxis3);
   emu_Mnowin_hc_03_stack_2->SetStats(0);
   emu_Mnowin_hc_03_stack_2->SetOption("Hist");
   emu_Mnowin_hc_03_stack_2->SetContour(20);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(0,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(1,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(2,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(3,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(4,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(5,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(6,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(7,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(8,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(9,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(10,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(11,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(12,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(13,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(14,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(15,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(16,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(17,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(18,0);
   emu_Mnowin_hc_03_stack_2->SetContourLevel(19,0);
   emu_Mnowin_hc_03_stack_2->SetFillColor(4);
   emu_Mnowin_hc_03_stack_2->SetFillStyle(3245);
   emu_Mnowin_hc_03_stack_2->SetLineColor(4);
   emu_Mnowin_hc_03_stack_2->SetLineWidth(2);
   emu_Mnowin_hc_03_stack_2->SetMarkerStyle(20);
   emu_Mnowin_hc_03_stack_2->SetMarkerSize(0);
   emu_Mnowin_hc_03_stack_2->GetXaxis()->SetNdivisions(505);
   emu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelFont(132);
   emu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_03_stack_2->GetXaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_03_stack_2->GetXaxis()->SetTitleFont(132);
   emu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelFont(132);
   emu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_03_stack_2->GetYaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_03_stack_2->GetYaxis()->SetTitleFont(132);
   emu_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelFont(132);
   emu_Mnowin_hc_03_stack_2->GetZaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleOffset(1.2);
   emu_Mnowin_hc_03_stack_2->GetZaxis()->SetTitleFont(132);
   emu_Mnowin_stack->Add(emu_Mnowin_hc_03_stack_2,"Hist");
   Double_t xAxis4[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *emu_Mnowin_hc_04_stack_3 = new TH1F("emu_Mnowin_hc_04_stack_3","QCD",20, xAxis4);
   emu_Mnowin_hc_04_stack_3->SetBinContent(1,25.11782);
   emu_Mnowin_hc_04_stack_3->SetBinContent(2,44.3381);
   emu_Mnowin_hc_04_stack_3->SetBinContent(3,33.96412);
   emu_Mnowin_hc_04_stack_3->SetBinContent(4,21.0677);
   emu_Mnowin_hc_04_stack_3->SetBinContent(5,13.74907);
   emu_Mnowin_hc_04_stack_3->SetBinContent(6,8.988412);
   emu_Mnowin_hc_04_stack_3->SetBinContent(7,4.760661);
   emu_Mnowin_hc_04_stack_3->SetBinContent(8,2.700076);
   emu_Mnowin_hc_04_stack_3->SetBinContent(9,2.202694);
   emu_Mnowin_hc_04_stack_3->SetBinContent(10,1.030292);
   emu_Mnowin_hc_04_stack_3->SetBinContent(11,0.6394917);
   emu_Mnowin_hc_04_stack_3->SetBinContent(12,0.6039644);
   emu_Mnowin_hc_04_stack_3->SetBinContent(13,0.3552732);
   emu_Mnowin_hc_04_stack_3->SetBinContent(14,0.2131639);
   emu_Mnowin_hc_04_stack_3->SetBinContent(15,0.03552732);
   emu_Mnowin_hc_04_stack_3->SetBinContent(17,0.03552732);
   emu_Mnowin_hc_04_stack_3->SetBinContent(18,0.106582);
   emu_Mnowin_hc_04_stack_3->SetBinContent(19,0.03552732);
   emu_Mnowin_hc_04_stack_3->SetBinContent(20,0.07105464);
   emu_Mnowin_hc_04_stack_3->SetBinError(1,0.9446527);
   emu_Mnowin_hc_04_stack_3->SetBinError(2,1.255075);
   emu_Mnowin_hc_04_stack_3->SetBinError(3,1.098478);
   emu_Mnowin_hc_04_stack_3->SetBinError(4,0.8651468);
   emu_Mnowin_hc_04_stack_3->SetBinError(5,0.6989047);
   emu_Mnowin_hc_04_stack_3->SetBinError(6,0.5650966);
   emu_Mnowin_hc_04_stack_3->SetBinError(7,0.4112585);
   emu_Mnowin_hc_04_stack_3->SetBinError(8,0.30972);
   emu_Mnowin_hc_04_stack_3->SetBinError(9,0.2797424);
   emu_Mnowin_hc_04_stack_3->SetBinError(10,0.1913205);
   emu_Mnowin_hc_04_stack_3->SetBinError(11,0.1507297);
   emu_Mnowin_hc_04_stack_3->SetBinError(12,0.1464829);
   emu_Mnowin_hc_04_stack_3->SetBinError(13,0.1123473);
   emu_Mnowin_hc_04_stack_3->SetBinError(14,0.08702381);
   emu_Mnowin_hc_04_stack_3->SetBinError(15,0.03552732);
   emu_Mnowin_hc_04_stack_3->SetBinError(17,0.03552732);
   emu_Mnowin_hc_04_stack_3->SetBinError(18,0.06153512);
   emu_Mnowin_hc_04_stack_3->SetBinError(19,0.03552732);
   emu_Mnowin_hc_04_stack_3->SetBinError(20,0.05024322);
   emu_Mnowin_hc_04_stack_3->SetEntries(4504);
   emu_Mnowin_hc_04_stack_3->SetStats(0);
   emu_Mnowin_hc_04_stack_3->SetOption("Hist");
   emu_Mnowin_hc_04_stack_3->SetContour(20);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(0,0);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(1,2.216905);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(2,4.43381);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(3,6.650714);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(4,8.867619);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(5,11.08452);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(6,13.30143);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(7,15.51833);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(8,17.73524);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(9,19.95214);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(10,22.16905);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(11,24.38595);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(12,26.60286);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(13,28.81976);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(14,31.03667);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(15,33.25357);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(16,35.47048);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(17,37.68738);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(18,39.90429);
   emu_Mnowin_hc_04_stack_3->SetContourLevel(19,42.12119);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00ffff");
   emu_Mnowin_hc_04_stack_3->SetFillColor(ci);
   emu_Mnowin_hc_04_stack_3->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   emu_Mnowin_hc_04_stack_3->SetLineColor(ci);
   emu_Mnowin_hc_04_stack_3->SetLineWidth(2);
   emu_Mnowin_hc_04_stack_3->SetMarkerStyle(20);
   emu_Mnowin_hc_04_stack_3->SetMarkerSize(0);
   emu_Mnowin_hc_04_stack_3->GetXaxis()->SetNdivisions(505);
   emu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelFont(132);
   emu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_04_stack_3->GetXaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_04_stack_3->GetXaxis()->SetTitleFont(132);
   emu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelFont(132);
   emu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_04_stack_3->GetYaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_04_stack_3->GetYaxis()->SetTitleFont(132);
   emu_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelFont(132);
   emu_Mnowin_hc_04_stack_3->GetZaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleOffset(1.2);
   emu_Mnowin_hc_04_stack_3->GetZaxis()->SetTitleFont(132);
   emu_Mnowin_stack->Add(emu_Mnowin_hc_04_stack_3,"Hist");
   Double_t xAxis5[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *emu_Mnowin_hc_05_stack_4 = new TH1F("emu_Mnowin_hc_05_stack_4","#it{Vj}",20, xAxis5);
   emu_Mnowin_hc_05_stack_4->SetBinContent(1,4.785716);
   emu_Mnowin_hc_05_stack_4->SetBinContent(2,7.882355);
   emu_Mnowin_hc_05_stack_4->SetBinContent(3,7.037817);
   emu_Mnowin_hc_05_stack_4->SetBinContent(4,7.882355);
   emu_Mnowin_hc_05_stack_4->SetBinContent(5,3.659665);
   emu_Mnowin_hc_05_stack_4->SetBinContent(6,6.193279);
   emu_Mnowin_hc_05_stack_4->SetBinContent(7,5.911767);
   emu_Mnowin_hc_05_stack_4->SetBinContent(8,3.659665);
   emu_Mnowin_hc_05_stack_4->SetBinContent(9,3.378152);
   emu_Mnowin_hc_05_stack_4->SetBinContent(10,4.22269);
   emu_Mnowin_hc_05_stack_4->SetBinContent(11,2.533614);
   emu_Mnowin_hc_05_stack_4->SetBinContent(12,1.407563);
   emu_Mnowin_hc_05_stack_4->SetBinContent(13,1.970589);
   emu_Mnowin_hc_05_stack_4->SetBinContent(14,2.252101);
   emu_Mnowin_hc_05_stack_4->SetBinContent(15,0.5630254);
   emu_Mnowin_hc_05_stack_4->SetBinContent(16,0.5630254);
   emu_Mnowin_hc_05_stack_4->SetBinContent(17,0.2815127);
   emu_Mnowin_hc_05_stack_4->SetBinContent(19,0.844538);
   emu_Mnowin_hc_05_stack_4->SetBinContent(20,0.2815127);
   emu_Mnowin_hc_05_stack_4->SetBinError(1,1.160707);
   emu_Mnowin_hc_05_stack_4->SetBinError(2,1.489625);
   emu_Mnowin_hc_05_stack_4->SetBinError(3,1.407563);
   emu_Mnowin_hc_05_stack_4->SetBinError(4,1.489625);
   emu_Mnowin_hc_05_stack_4->SetBinError(5,1.015008);
   emu_Mnowin_hc_05_stack_4->SetBinError(6,1.320412);
   emu_Mnowin_hc_05_stack_4->SetBinError(7,1.290053);
   emu_Mnowin_hc_05_stack_4->SetBinError(8,1.015008);
   emu_Mnowin_hc_05_stack_4->SetBinError(9,0.9751886);
   emu_Mnowin_hc_05_stack_4->SetBinError(10,1.090294);
   emu_Mnowin_hc_05_stack_4->SetBinError(11,0.8445381);
   emu_Mnowin_hc_05_stack_4->SetBinError(12,0.6294815);
   emu_Mnowin_hc_05_stack_4->SetBinError(13,0.7448126);
   emu_Mnowin_hc_05_stack_4->SetBinError(14,0.7962381);
   emu_Mnowin_hc_05_stack_4->SetBinError(15,0.3981191);
   emu_Mnowin_hc_05_stack_4->SetBinError(16,0.3981191);
   emu_Mnowin_hc_05_stack_4->SetBinError(17,0.2815127);
   emu_Mnowin_hc_05_stack_4->SetBinError(19,0.4875943);
   emu_Mnowin_hc_05_stack_4->SetBinError(20,0.2815127);
   emu_Mnowin_hc_05_stack_4->SetEntries(232);
   emu_Mnowin_hc_05_stack_4->SetStats(0);
   emu_Mnowin_hc_05_stack_4->SetOption("Hist");
   emu_Mnowin_hc_05_stack_4->SetContour(20);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(0,0);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(1,0.3941178);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(2,0.7882355);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(3,1.182353);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(4,1.576471);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(5,1.970589);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(6,2.364707);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(7,2.758824);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(8,3.152942);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(9,3.54706);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(10,3.941178);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(11,4.335295);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(12,4.729413);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(13,5.123531);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(14,5.517649);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(15,5.911766);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(16,6.305884);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(17,6.700002);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(18,7.09412);
   emu_Mnowin_hc_05_stack_4->SetContourLevel(19,7.488237);
   emu_Mnowin_hc_05_stack_4->SetFillColor(6);
   emu_Mnowin_hc_05_stack_4->SetFillStyle(3295);
   emu_Mnowin_hc_05_stack_4->SetLineColor(6);
   emu_Mnowin_hc_05_stack_4->SetLineWidth(2);
   emu_Mnowin_hc_05_stack_4->SetMarkerStyle(20);
   emu_Mnowin_hc_05_stack_4->SetMarkerSize(0);
   emu_Mnowin_hc_05_stack_4->GetXaxis()->SetNdivisions(505);
   emu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelFont(132);
   emu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_05_stack_4->GetXaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_05_stack_4->GetXaxis()->SetTitleFont(132);
   emu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelFont(132);
   emu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_05_stack_4->GetYaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_05_stack_4->GetYaxis()->SetTitleFont(132);
   emu_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelFont(132);
   emu_Mnowin_hc_05_stack_4->GetZaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleOffset(1.2);
   emu_Mnowin_hc_05_stack_4->GetZaxis()->SetTitleFont(132);
   emu_Mnowin_stack->Add(emu_Mnowin_hc_05_stack_4,"Hist");
   Double_t xAxis6[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *emu_Mnowin_hc_06_stack_5 = new TH1F("emu_Mnowin_hc_06_stack_5","Other",20, xAxis6);
   emu_Mnowin_hc_06_stack_5->SetBinContent(1,0.8672935);
   emu_Mnowin_hc_06_stack_5->SetBinContent(2,4.497077);
   emu_Mnowin_hc_06_stack_5->SetBinContent(3,8.255349);
   emu_Mnowin_hc_06_stack_5->SetBinContent(4,11.29088);
   emu_Mnowin_hc_06_stack_5->SetBinContent(5,11.77271);
   emu_Mnowin_hc_06_stack_5->SetBinContent(6,10.26297);
   emu_Mnowin_hc_06_stack_5->SetBinContent(7,7.693215);
   emu_Mnowin_hc_06_stack_5->SetBinContent(8,6.135299);
   emu_Mnowin_hc_06_stack_5->SetBinContent(9,3.645845);
   emu_Mnowin_hc_06_stack_5->SetBinContent(10,2.200356);
   emu_Mnowin_hc_06_stack_5->SetBinContent(11,0.9636595);
   emu_Mnowin_hc_06_stack_5->SetBinContent(12,0.3694028);
   emu_Mnowin_hc_06_stack_5->SetBinContent(13,0.1124269);
   emu_Mnowin_hc_06_stack_5->SetBinContent(14,0.1284879);
   emu_Mnowin_hc_06_stack_5->SetBinContent(15,0.03212198);
   emu_Mnowin_hc_06_stack_5->SetBinContent(16,0.04818297);
   emu_Mnowin_hc_06_stack_5->SetBinError(1,0.1180237);
   emu_Mnowin_hc_06_stack_5->SetBinError(2,0.2687518);
   emu_Mnowin_hc_06_stack_5->SetBinError(3,0.3641279);
   emu_Mnowin_hc_06_stack_5->SetBinError(4,0.4258435);
   emu_Mnowin_hc_06_stack_5->SetBinError(5,0.4348348);
   emu_Mnowin_hc_06_stack_5->SetBinError(6,0.405997);
   emu_Mnowin_hc_06_stack_5->SetBinError(7,0.351512);
   emu_Mnowin_hc_06_stack_5->SetBinError(8,0.3139092);
   emu_Mnowin_hc_06_stack_5->SetBinError(9,0.2419832);
   emu_Mnowin_hc_06_stack_5->SetBinError(10,0.1879891);
   emu_Mnowin_hc_06_stack_5->SetBinError(11,0.1244079);
   emu_Mnowin_hc_06_stack_5->SetBinError(12,0.07702581);
   emu_Mnowin_hc_06_stack_5->SetBinError(13,0.04249339);
   emu_Mnowin_hc_06_stack_5->SetBinError(14,0.04542734);
   emu_Mnowin_hc_06_stack_5->SetBinError(15,0.02271367);
   emu_Mnowin_hc_06_stack_5->SetBinError(16,0.02781845);
   emu_Mnowin_hc_06_stack_5->SetEntries(4251);
   emu_Mnowin_hc_06_stack_5->SetStats(0);
   emu_Mnowin_hc_06_stack_5->SetOption("Hist");
   emu_Mnowin_hc_06_stack_5->SetContour(20);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(0,0);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(1,0.5886353);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(2,1.177271);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(3,1.765906);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(4,2.354541);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(5,2.943177);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(6,3.531812);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(7,4.120447);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(8,4.709083);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(9,5.297718);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(10,5.886353);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(11,6.474989);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(12,7.063624);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(13,7.652259);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(14,8.240895);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(15,8.82953);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(16,9.418165);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(17,10.0068);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(18,10.59544);
   emu_Mnowin_hc_06_stack_5->SetContourLevel(19,11.18407);

   ci = TColor::GetColor("#006600");
   emu_Mnowin_hc_06_stack_5->SetFillColor(ci);
   emu_Mnowin_hc_06_stack_5->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   emu_Mnowin_hc_06_stack_5->SetLineColor(ci);
   emu_Mnowin_hc_06_stack_5->SetLineWidth(2);
   emu_Mnowin_hc_06_stack_5->SetMarkerStyle(20);
   emu_Mnowin_hc_06_stack_5->SetMarkerSize(0);
   emu_Mnowin_hc_06_stack_5->GetXaxis()->SetNdivisions(505);
   emu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelFont(132);
   emu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_06_stack_5->GetXaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_06_stack_5->GetXaxis()->SetTitleFont(132);
   emu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelFont(132);
   emu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_06_stack_5->GetYaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_06_stack_5->GetYaxis()->SetTitleFont(132);
   emu_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelFont(132);
   emu_Mnowin_hc_06_stack_5->GetZaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleOffset(1.2);
   emu_Mnowin_hc_06_stack_5->GetZaxis()->SetTitleFont(132);
   emu_Mnowin_stack->Add(emu_Mnowin_hc_06_stack_5,"Hist");
   emu_Mnowin_stack->Draw("");
   Double_t xAxis7[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *emu_Mnowin_hc_01__1 = new TH1F("emu_Mnowin_hc_01__1","Data",20, xAxis7);
   emu_Mnowin_hc_01__1->SetBinContent(1,42.15945);
   emu_Mnowin_hc_01__1->SetBinContent(2,114.4328);
   emu_Mnowin_hc_01__1->SetBinContent(3,162.615);
   emu_Mnowin_hc_01__1->SetBinContent(4,209.7935);
   emu_Mnowin_hc_01__1->SetBinContent(5,209.7935);
   emu_Mnowin_hc_01__1->SetBinContent(6,146.5543);
   emu_Mnowin_hc_01__1->SetBinContent(7,135.5125);
   emu_Mnowin_hc_01__1->SetBinContent(8,102.3872);
   emu_Mnowin_hc_01__1->SetBinContent(9,69.26196);
   emu_Mnowin_hc_01__1->SetBinContent(10,37.14047);
   emu_Mnowin_hc_01__1->SetBinContent(11,27.10251);
   emu_Mnowin_hc_01__1->SetBinContent(12,26.09871);
   emu_Mnowin_hc_01__1->SetBinContent(13,10.03796);
   emu_Mnowin_hc_01__1->SetBinContent(14,12.04556);
   emu_Mnowin_hc_01__1->SetBinContent(15,4.015186);
   emu_Mnowin_hc_01__1->SetBinContent(16,2.007593);
   emu_Mnowin_hc_01__1->SetBinContent(17,4.015186);
   emu_Mnowin_hc_01__1->SetBinContent(18,2.007593);
   emu_Mnowin_hc_01__1->SetBinContent(19,3.011389);
   emu_Mnowin_hc_01__1->SetBinContent(20,2.007593);
   emu_Mnowin_hc_01__1->SetBinError(1,6.505345);
   emu_Mnowin_hc_01__1->SetBinError(2,10.71761);
   emu_Mnowin_hc_01__1->SetBinError(3,12.77624);
   emu_Mnowin_hc_01__1->SetBinError(4,14.51172);
   emu_Mnowin_hc_01__1->SetBinError(5,14.51172);
   emu_Mnowin_hc_01__1->SetBinError(6,12.12892);
   emu_Mnowin_hc_01__1->SetBinError(7,11.66306);
   emu_Mnowin_hc_01__1->SetBinError(8,10.13785);
   emu_Mnowin_hc_01__1->SetBinError(9,8.33816);
   emu_Mnowin_hc_01__1->SetBinError(10,6.105856);
   emu_Mnowin_hc_01__1->SetBinError(11,5.21588);
   emu_Mnowin_hc_01__1->SetBinError(12,5.118378);
   emu_Mnowin_hc_01__1->SetBinError(13,3.174283);
   emu_Mnowin_hc_01__1->SetBinError(14,3.477253);
   emu_Mnowin_hc_01__1->SetBinError(15,2.007593);
   emu_Mnowin_hc_01__1->SetBinError(16,1.419583);
   emu_Mnowin_hc_01__1->SetBinError(17,2.007593);
   emu_Mnowin_hc_01__1->SetBinError(18,1.419583);
   emu_Mnowin_hc_01__1->SetBinError(19,1.738627);
   emu_Mnowin_hc_01__1->SetBinError(20,1.419583);
   emu_Mnowin_hc_01__1->SetEntries(1317);
   emu_Mnowin_hc_01__1->SetStats(0);
   emu_Mnowin_hc_01__1->SetOption("E1 sames");
   emu_Mnowin_hc_01__1->SetContour(20);
   emu_Mnowin_hc_01__1->SetContourLevel(0,2.007593);
   emu_Mnowin_hc_01__1->SetContourLevel(1,12.39689);
   emu_Mnowin_hc_01__1->SetContourLevel(2,22.78618);
   emu_Mnowin_hc_01__1->SetContourLevel(3,33.17547);
   emu_Mnowin_hc_01__1->SetContourLevel(4,43.56477);
   emu_Mnowin_hc_01__1->SetContourLevel(5,53.95406);
   emu_Mnowin_hc_01__1->SetContourLevel(6,64.34336);
   emu_Mnowin_hc_01__1->SetContourLevel(7,74.73265);
   emu_Mnowin_hc_01__1->SetContourLevel(8,85.12194);
   emu_Mnowin_hc_01__1->SetContourLevel(9,95.51124);
   emu_Mnowin_hc_01__1->SetContourLevel(10,105.9005);
   emu_Mnowin_hc_01__1->SetContourLevel(11,116.2898);
   emu_Mnowin_hc_01__1->SetContourLevel(12,126.6791);
   emu_Mnowin_hc_01__1->SetContourLevel(13,137.0684);
   emu_Mnowin_hc_01__1->SetContourLevel(14,147.4577);
   emu_Mnowin_hc_01__1->SetContourLevel(15,157.847);
   emu_Mnowin_hc_01__1->SetContourLevel(16,168.2363);
   emu_Mnowin_hc_01__1->SetContourLevel(17,178.6256);
   emu_Mnowin_hc_01__1->SetContourLevel(18,189.0149);
   emu_Mnowin_hc_01__1->SetContourLevel(19,199.4042);

   emu_Mnowin_hc_01__1->SetLineColor(1);

   emu_Mnowin_hc_01__1->SetLineWidth(2);
   emu_Mnowin_hc_01__1->SetMarkerStyle(20);
   emu_Mnowin_hc_01__1->SetMarkerSize(1.2);
   emu_Mnowin_hc_01__1->GetXaxis()->SetNdivisions(505);
   emu_Mnowin_hc_01__1->GetXaxis()->SetLabelFont(132);
   emu_Mnowin_hc_01__1->GetXaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_01__1->GetXaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_01__1->GetXaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_01__1->GetXaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_01__1->GetXaxis()->SetTitleFont(132);
   emu_Mnowin_hc_01__1->GetYaxis()->SetLabelFont(132);
   emu_Mnowin_hc_01__1->GetYaxis()->SetLabelOffset(0.01);
   emu_Mnowin_hc_01__1->GetYaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_01__1->GetYaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_01__1->GetYaxis()->SetTitleOffset(0.95);
   emu_Mnowin_hc_01__1->GetYaxis()->SetTitleFont(132);
   emu_Mnowin_hc_01__1->GetZaxis()->SetLabelFont(132);
   emu_Mnowin_hc_01__1->GetZaxis()->SetLabelSize(0.06);
   emu_Mnowin_hc_01__1->GetZaxis()->SetTitleSize(0.072);
   emu_Mnowin_hc_01__1->GetZaxis()->SetTitleOffset(1.2);
   emu_Mnowin_hc_01__1->GetZaxis()->SetTitleFont(132);
   emu_Mnowin_hc_01__1->Draw("E1 sames");
   
   TLegend *leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.67,0.54,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("NULL","LHCb#sqrt{#it{s}} = 8 TeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_01","Data","lpflpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_02_stack_1","#it{Z}#rightarrow#it{#tau}^{+}#it{#tau}#lower[-0.55]{-}","lpf");
   entry->SetFillColor(2);
   entry->SetFillStyle(3254);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_03_stack_2","#it{Z}#rightarrow#it{l^{+}l#lower[-0.85]{-}}","lpf");
   entry->SetFillColor(4);
   entry->SetFillStyle(3245);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_04_stack_3","QCD","lpf");

   ci = TColor::GetColor("#00ffff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3205);

   ci = TColor::GetColor("#00ffff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_05_stack_4","#it{Vj}","lpf");
   entry->SetFillColor(6);
   entry->SetFillStyle(3295);
   entry->SetLineColor(6);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   entry=leg->AddEntry("emu_Mnowin_hc_06_stack_5","Other","lpf");

   ci = TColor::GetColor("#006600");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3012);

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetTextFont(132);
   leg->Draw();
   Double_t xAxis8[21] = {20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115, 120}; 
   
   TH1F *emu_Mnowin_stack_copy = new TH1F("emu_Mnowin_stack_copy","emu_Mnowin",20, xAxis8);
   emu_Mnowin_stack_copy->SetMinimum(0);
   emu_Mnowin_stack_copy->SetMaximum(235.4916);
   emu_Mnowin_stack_copy->SetDirectory(0);
   emu_Mnowin_stack_copy->SetStats(0);
   emu_Mnowin_stack_copy->SetLineWidth(2);
   emu_Mnowin_stack_copy->SetMarkerStyle(20);
   emu_Mnowin_stack_copy->GetXaxis()->SetTitle("#it{m}(#it{#tau}#scale[0.7]{#lower[0.4]{#it{#mu}}}#it{#tau}#scale[0.7]{#lower[0.6]{#it{e}}}) [GeV/#it{c}^{2}]");
   emu_Mnowin_stack_copy->GetXaxis()->SetNdivisions(505);
   emu_Mnowin_stack_copy->GetXaxis()->SetLabelFont(132);
   emu_Mnowin_stack_copy->GetXaxis()->SetLabelOffset(0.01);
   emu_Mnowin_stack_copy->GetXaxis()->SetLabelSize(0.06);
   emu_Mnowin_stack_copy->GetXaxis()->SetTitleSize(0.072);
   emu_Mnowin_stack_copy->GetXaxis()->SetTitleOffset(0.95);
   emu_Mnowin_stack_copy->GetXaxis()->SetTitleFont(132);
   emu_Mnowin_stack_copy->GetYaxis()->SetTitle("Candidates / (5 GeV/#it{c}^{2})");
   emu_Mnowin_stack_copy->GetYaxis()->SetLabelFont(132);
   emu_Mnowin_stack_copy->GetYaxis()->SetLabelOffset(0.01);
   emu_Mnowin_stack_copy->GetYaxis()->SetLabelSize(0.06);
   emu_Mnowin_stack_copy->GetYaxis()->SetTitleSize(0.072);
   emu_Mnowin_stack_copy->GetYaxis()->SetTitleOffset(0.95);
   emu_Mnowin_stack_copy->GetYaxis()->SetTitleFont(132);
   emu_Mnowin_stack_copy->GetZaxis()->SetLabelFont(132);
   emu_Mnowin_stack_copy->GetZaxis()->SetLabelSize(0.06);
   emu_Mnowin_stack_copy->GetZaxis()->SetTitleSize(0.072);
   emu_Mnowin_stack_copy->GetZaxis()->SetTitleOffset(1.2);
   emu_Mnowin_stack_copy->GetZaxis()->SetTitleFont(132);
   emu_Mnowin_stack_copy->Draw("sameaxis");
   TBox *box = new TBox(20,0,20,235.4916);

   ci = 1179;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(120,0,120,235.4916);

   ci = 1180;
   color = new TColor(ci, 0, 0, 0, " ", 0.3);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   emu_Mnowin_mainpad->Modified();
   emu_Mnowin_canvas->cd();
   emu_Mnowin_canvas->Modified();
   emu_Mnowin_canvas->cd();
   emu_Mnowin_canvas->SetSelected(emu_Mnowin_canvas);

   gPad->SaveAs("emu_Mnowin.pdf");
   gPad->SaveAs("emu_Mnowin.png");
}


==> figs/C/fig3.C <==
void compare_csc()
{
//=========Macro generated from canvas: name/title
//=========  (Fri Jun  8 16:03:47 2018) by ROOT version 6.12/06
   TCanvas *name = new TCanvas("name", "title",0,0,900,600);
   gStyle->SetOptTitle(0);
   name->SetHighLightColor(2);
   name->Range(53.41237,-2,132.7938,18);
   name->SetFillColor(0);
   name->SetBorderMode(0);
   name->SetBorderSize(2);
   name->SetLeftMargin(0.02);
   name->SetRightMargin(0.01);
   name->SetTopMargin(0.01);
   name->SetFrameBorderMode(0);
   name->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3001[2] = {
   90.59681,
   100.9453};
   Double_t Graph_fy3001[2] = {
   -1,
   -1};
   Double_t Graph_felx3001[2] = {
   0,
   0};
   Double_t Graph_fely3001[2] = {
   0,
   0};
   Double_t Graph_fehx3001[2] = {
   0,
   0};
   Double_t Graph_fehy3001[2] = {
   18.75,
   18.75};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(2,Graph_fx3001,Graph_fy3001,Graph_felx3001,Graph_fehx3001,Graph_fely3001,Graph_fehy3001);
   grae->SetName("Graph");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcc00");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,89.56196,101.9802);
   Graph_Graph3001->SetMinimum(-2.875);
   Graph_Graph3001->SetMaximum(19.625);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3001->SetLineColor(ci);
   Graph_Graph3001->GetXaxis()->SetLabelFont(42);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3001->GetXaxis()->SetTitleFont(42);
   Graph_Graph3001->GetYaxis()->SetLabelFont(42);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3001->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   multigraph->Add(grae,"3");
   
   Double_t Graph_fx3002[2] = {
   93.62964,
   97.91249};
   Double_t Graph_fy3002[2] = {
   -1,
   -1};
   Double_t Graph_felx3002[2] = {
   0,
   0};
   Double_t Graph_fely3002[2] = {
   0,
   0};
   Double_t Graph_fehx3002[2] = {
   0,
   0};
   Double_t Graph_fehy3002[2] = {
   18.75,
   18.75};
   grae = new TGraphAsymmErrors(2,Graph_fx3002,Graph_fy3002,Graph_felx3002,Graph_fehx3002,Graph_fely3002,Graph_fehy3002);
   grae->SetName("Graph");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff9900");
   grae->SetFillColor(ci);
   grae->SetFillStyle(1000);
   grae->SetLineStyle(3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,93.20136,98.34077);
   Graph_Graph3002->SetMinimum(-2.875);
   Graph_Graph3002->SetMaximum(19.625);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3002->SetLineColor(ci);
   Graph_Graph3002->GetXaxis()->SetLabelFont(42);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3002->GetXaxis()->SetTitleFont(42);
   Graph_Graph3002->GetYaxis()->SetLabelFont(42);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3002->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   multigraph->Add(grae,"3");
   
   Double_t Graph_fx3003[17] = {
   109.8549,
   99.35323,
   95.10314,
   94.91925,
   101.4582,
   104.8522,
   92.07968,
   95.77106,
   95,
   93.81,
   93.9673,
   94.252,
   93.9498,
   97.3904,
   94.8812,
   94.7139,
   92.6211};
   Double_t Graph_fy3003[17] = {
   17,
   16,
   15,
   14,
   13,
   12,
   11,
   10,
   9,
   8,
   7,
   6,
   5,
   4,
   3,
   2,
   1};
   Double_t Graph_felx3003[17] = {
   10.4312,
   7.286838,
   10.87642,
   25.56031,
   10.87201,
   18.52013,
   5.807291,
   5.17425,
   1.732051,
   2.196474,
   1.134126,
   3.592,
   2.103849,
   1.397266,
   1.949989,
   1.771326,
   2.077566};
   Double_t Graph_fely3003[17] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fehx3003[17] = {
   10.4312,
   7.286838,
   10.87642,
   25.56031,
   10.87201,
   18.52013,
   5.807291,
   5.17425,
   1.732051,
   2.196474,
   1.134126,
   3.567916,
   2.504209,
   1.397266,
   1.97673,
   1.97491,
   2.077566};
   Double_t Graph_fehy3003[17] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(17,Graph_fx3003,Graph_fy3003,Graph_felx3003,Graph_fehx3003,Graph_fely3003,Graph_fehy3003);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#000000");
   grae->SetLineColor(ci);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,63.95759,128.7737);
   Graph_Graph3003->SetMinimum(0.9);
   Graph_Graph3003->SetMaximum(18.6);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3003->SetLineColor(ci);
   Graph_Graph3003->GetXaxis()->SetLabelFont(42);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3003->GetXaxis()->SetTitleFont(42);
   Graph_Graph3003->GetYaxis()->SetLabelFont(42);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3003->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   multigraph->Add(grae,"AP");
   
   Double_t Graph_fx3004[17] = {
   109.8549,
   99.35323,
   95.10314,
   94.91925,
   101.4582,
   104.8522,
   92.07968,
   95.77106,
   95,
   93.81,
   93.9673,
   94.252,
   93.9498,
   97.3904,
   94.8812,
   94.7139,
   92.6211};
   Double_t Graph_fy3004[17] = {
   17,
   16,
   15,
   14,
   13,
   12,
   11,
   10,
   9,
   8,
   7,
   6,
   5,
   4,
   3,
   2,
   1};
   Double_t Graph_felx3004[17] = {
   7.614059,
   3.725779,
   7.657889,
   16.71055,
   6.705683,
   13.73828,
   3.171722,
   2.141422,
   0.3,
   0.41,
   0.0664061,
   0.0821569,
   0.107521,
   0.0804132,
   0.0919579,
   0.0819357,
   0.109097};
   Double_t Graph_fely3004[17] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fehx3004[17] = {
   7.614059,
   3.725779,
   7.657889,
   16.71055,
   6.705683,
   13.73828,
   3.171722,
   2.141422,
   0.3,
   0.41,
   0.0664061,
   0.0821569,
   0.107521,
   0.0804132,
   0.0919579,
   0.0819357,
   0.109097};
   Double_t Graph_fehy3004[17] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(17,Graph_fx3004,Graph_fy3004,Graph_felx3004,Graph_fehx3004,Graph_fely3004,Graph_fehy3004);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineStyle(3);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,74.17052,122.6287);
   Graph_Graph3004->SetMinimum(0.9);
   Graph_Graph3004->SetMaximum(18.6);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3004->SetLineColor(ci);
   Graph_Graph3004->GetXaxis()->SetLabelFont(42);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3004->GetXaxis()->SetTitleFont(42);
   Graph_Graph3004->GetYaxis()->SetLabelFont(42);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3004->GetYaxis()->SetTitleOffset(0);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   multigraph->Add(grae,"AP");
   multigraph->Draw("A");
   multigraph->GetXaxis()->SetTitle("#it{#sigma(pp #rightarrow Z)} [pb]");
   multigraph->GetXaxis()->SetLabelFont(133);
   multigraph->GetXaxis()->SetLabelSize(24);
   multigraph->GetXaxis()->SetTitleSize(27);
   multigraph->GetXaxis()->SetTitleOffset(0.9);
   multigraph->GetXaxis()->SetTitleFont(133);
   multigraph->GetYaxis()->SetLabelFont(42);
   multigraph->GetYaxis()->SetLabelSize(0);
   multigraph->GetYaxis()->SetTitleSize(0.035);
   multigraph->GetYaxis()->SetTickLength(0);
   multigraph->GetYaxis()->SetTitleOffset(0);
   multigraph->GetYaxis()->SetTitleFont(42);
   
   TPaveText *pt = new TPaveText(0.08,0.12,0.3,0.975,"brNDC");

   ci = 1180;
   color = new TColor(ci, 1, 1, 1, " ", 0);
   pt->SetFillColor(ci);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(24);
   TText *pt_LaTex = pt->AddText("#it{Z} #rightarrow #it{#tau}_{#it{#mu}}#it{#tau}_{#it{#mu}}");
   pt_LaTex = pt->AddText("#it{Z} #rightarrow #it{#tau}_{#it{#mu}}#it{#tau}_{#it{h}1}");
   pt_LaTex = pt->AddText("#it{Z} #rightarrow #it{#tau}_{#it{#mu}}#it{#tau}_{#it{h}3}");
   pt_LaTex = pt->AddText("#it{Z} #rightarrow #it{#tau}_{e}#it{#tau}_{e}");
   pt_LaTex = pt->AddText("#it{Z} #rightarrow #it{#tau}_{e}#it{#tau}_{#it{h}1}");
   pt_LaTex = pt->AddText("#it{Z} #rightarrow #it{#tau}_{e}#it{#tau}_{#it{h}3}");
   pt_LaTex = pt->AddText("#it{Z} #rightarrow #it{#tau}_{#it{#mu}}#it{#tau}_{e}");
   pt_LaTex = pt->AddText("#it{Z} #rightarrow #it{#tau}#it{#tau}");
   pt_LaTex = pt->AddText("#it{Z} #rightarrow #it{#mu}#it{#mu}");
   pt_LaTex = pt->AddText("#it{Z} #rightarrow #it{ee}");
   pt_LaTex = pt->AddText("ABM12");
   pt_LaTex = pt->AddText("CT10");
   pt_LaTex = pt->AddText("CT14");
   pt_LaTex = pt->AddText("HERA15");
   pt_LaTex = pt->AddText("MMHT14");
   pt_LaTex = pt->AddText("MSTW08");
   pt_LaTex = pt->AddText("NNPDF30");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.87,0.85,0.98,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextAlign(32);
   leg->SetTextFont(133);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph","Stat. unc.","f");

   ci = TColor::GetColor("#ff9900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   entry=leg->AddEntry("Graph","Tot. unc.","f");

   ci = TColor::GetColor("#ffcc00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1000);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   pt = new TPaveText(0.7,0.14,0.98,0.45,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(26);
   pt_LaTex = pt->AddText("LHCb, #sqrt{#it{s}} = 8 TeV, 2 fb^{-1}");
   pt_LaTex = pt->AddText("#font[12]{l} = #font[12]{e, #it{#mu}, #it{#tau}}");
   pt_LaTex = pt->AddText("#font[12]{p}_{T}^{#font[12]{l}} > 20 GeV/#font[12]{c}");
   pt_LaTex = pt->AddText("2.0 < #eta^{#font[12]{l}} < 4.5");
   pt_LaTex = pt->AddText("60 < #font[12]{M}_{#font[12]{ll}} < 120 GeV/#font[12]{c}^{2}");
   pt->Draw();
   
   Double_t *dum = 0;
   TPolyLine *pline = new TPolyLine(2,dum,dum,"");

   ci = 1181;
   color = new TColor(ci, 0, 0, 0, " ", 0.7);
   pline->SetLineColor(ci);
   pline->SetPoint(0,55,7.5);
   pline->SetPoint(1,132,7.5);
   pline->Draw("");
   
   pline = new TPolyLine(2,dum,dum,"");

   ci = 1182;
   color = new TColor(ci, 0, 0, 0, " ", 0.2);
   pline->SetLineColor(ci);
   pline->SetPoint(0,55,10.5);
   pline->SetPoint(1,132,10.5);
   pline->Draw("");
   
   pt = new TPaveText(0.02,0.5,0.08,0.95,"brNDC");

   ci = TColor::GetColor("#ffffff");
   pt->SetFillColor(ci);
   pt->SetTextFont(133);
   pt->SetTextSize(24);
   pt_LaTex = pt->AddText("LHCb measurements");
   pt_LaTex->SetTextAngle(90);
   pt->Draw();
   
   pt = new TPaveText(0.02,0.12,0.08,0.45,"brNDC");

   ci = TColor::GetColor("#ffffff");
   pt->SetFillColor(ci);
   pt->SetTextFont(133);
   pt->SetTextSize(24);
   pt_LaTex = pt->AddText("PDF predictions");
   pt_LaTex->SetTextAngle(90);
   pt->Draw();
   
   TH1F *_copy__1 = new TH1F("_copy__1","",100,55,132);
   _copy__1->SetMinimum(0);
   _copy__1->SetMaximum(17.8);
   _copy__1->SetDirectory(0);
   _copy__1->SetStats(0);

   ci = TColor::GetColor("#000099");
   _copy__1->SetLineColor(ci);
   _copy__1->GetXaxis()->SetTitle("#it{#sigma(pp #rightarrow Z)} [pb]");
   _copy__1->GetXaxis()->SetLabelFont(133);
   _copy__1->GetXaxis()->SetLabelSize(24);
   _copy__1->GetXaxis()->SetTitleSize(27);
   _copy__1->GetXaxis()->SetTitleOffset(0.9);
   _copy__1->GetXaxis()->SetTitleFont(133);
   _copy__1->GetYaxis()->SetLabelFont(42);
   _copy__1->GetYaxis()->SetLabelSize(0);
   _copy__1->GetYaxis()->SetTitleSize(0.035);
   _copy__1->GetYaxis()->SetTickLength(0);
   _copy__1->GetYaxis()->SetTitleOffset(0);
   _copy__1->GetYaxis()->SetTitleFont(42);
   _copy__1->GetZaxis()->SetLabelFont(42);
   _copy__1->GetZaxis()->SetLabelSize(0.035);
   _copy__1->GetZaxis()->SetTitleSize(0.035);
   _copy__1->GetZaxis()->SetTitleFont(42);
   _copy__1->Draw("sameaxis");
   name->Modified();
   name->cd();
   name->SetSelected(name);
}

